The two-loop Higgs impact factor

In the HEFT, we consider the Regge limit of the two-loop amplitudes for Higgs boson production in association with a jet, expanded to NNLL accuracy. We discuss the issue of the Regge cuts versus poles in this context, showing that the former cannot contribute through three loops, due to the simplicity of the colour structure of the amplitudes. Finally, we determine for the first time the Higgs impact factor at two-loop accuracy.

==> anc/README <==
Ancillary files of "The two-loop Higgs impact factor", by V. Del Duca and G. Falcioni.
Notation:
Coupling constant: a = alpha_s/4/Pi;
Dimensional regularisation: eps = (4-d)/2;
Kinematic variables as defined in the paper:
mHs = Higgs mass squared,
v = mHs/s,
x = -t/mHs;
Colour variables for SU(Nc) group:
CA = Nc,
CF = (Nc^2-1)/2/Nc;
Functions:
gf[a__,b_] = Goncharov multiple polylogarithms

-amplitudes.m
Contains the following amplitudes in the high-energy limit
amplitude["gggH"] = two-loop amplitude gg->gH
amplitude["qqgH"] = two-loop amplitude qg->qH
Hfun["channel"] = replacement list for the finite remainders in the channel "gggH" or "qqgH"
For the remainders we use the notation hf[loop_order_,eps_order_][channel_].

-impactfactors.m
Contains the impact factors of the quark, of the gluon and of the Higgs through two loops at generic scales. The expansion in eps includes terms O(eps^4) at one loop and O(eps^2) at two loops.
IFG = impact factor of the gluon,
IFQ = impact factor of the quark,
IFH = impact factor of the Higgs.


==> anc/impactfactors.m <==
IFG = 1 + a^2*((2*CA^2)/eps^4 + (nf^2*(29 - Pi^2 + 10*Log[mu2/mt] + 
          3*Log[mu2/mt]^2))/54 + ((-7*CA*nf)/3 + 
         CA^2*(77/6 + 4*Log[mu2/mt] + 2*Log[mt/tau]))/eps^3 + 
       ((4*nf^2)/9 + CA*nf*(-49/9 - (8*Log[mu2/mt])/3 - Log[mt/tau]) + 
         (CA^2*(103 - 7*Pi^2 + 24*Log[mu2/mt]^2 + 33*Log[mt/tau] + 
            3*Log[mt/tau]^2 + 8*Log[mu2/mt]*(11 + 3*Log[mt/tau])))/6)/eps^2 + 
       (CF*nf + (2*nf^2*(5 + 3*Log[mu2/mt]))/27 + 
         (CA*nf*(-38 + 4*Pi^2 - 15*Log[mu2/mt]^2 - Log[mu2/mt]*
             (32 + 9*Log[mt/tau])))/9 + 
         (CA^2*(853 - 132*Pi^2 + 144*Log[mu2/mt]^3 - 36*Pi^2*Log[mt/tau] + 
            9*Log[mu2/mt]^2*(55 + 24*Log[mt/tau]) - 9*Log[mu2/mt]*
             (-85 + 14*Pi^2 - 33*Log[mt/tau] - 6*Log[mt/tau]^2) - 
            558*Zeta[3]))/54)/eps + CF*nf*(55/12 + Log[mu2/mt] - 4*Zeta[3]) + 
       (CA*nf*(-1808 - 54*Pi^2 + 72*(-15 + Pi^2)*Log[mu2/mt] - 
          252*Log[mu2/mt]^3 + 27*Pi^2*Log[mt/tau] - 18*Log[mu2/mt]^2*
           (31 + 9*Log[mt/tau]) + 2448*Zeta[3]))/324 + 
       CA^2*((4*Log[mu2/mt]^4)/3 + (Log[mu2/mt]^3*(77 + 48*Log[mt/tau]))/18 + 
         Log[mu2/mt]^2*(73/8 - (7*Pi^2)/3 + (11*Log[mt/tau])/4 + 
           Log[mt/tau]^2) - (Log[mu2/mt]*(-1813 + 132*Pi^2 + 
            144*Pi^2*Log[mt/tau] + 2232*Zeta[3]))/108 + 
         (52625 + 6225*Pi^2 - 423*Pi^4 - 270*Pi^2*Log[mt/tau]^2 - 
           63360*Zeta[3] - 135*Log[mt/tau]*(11*Pi^2 + 224*Zeta[3]))/3240) + 
       eps*(CF*nf*(Log[mu2/mt]^2 + (8555 - 30*Pi^2 - 24*Pi^4 - 4560*Zeta[3])/
            360 + Log[mu2/mt]*(55/6 - 8*Zeta[3])) + 
         (nf^2*(752 - 15*Pi^2 - 9*(-4 + Pi^2)*Log[mu2/mt] - 
            90*Log[mu2/mt]^2 - 18*Log[mu2/mt]^3 - 504*Zeta[3]))/972 + 
         CA*nf*(973/972 - (61*Pi^2)/81 - Pi^4/80 - 
           ((-1 + 2*Pi^2)*Log[mu2/mt]^2)/18 - (11*Log[mu2/mt]^4)/36 - 
           (Log[mu2/mt]^3*(29 + 9*Log[mt/tau]))/54 - (76*Zeta[3])/27 - 
           (11*Log[mt/tau]*Zeta[3])/3 + (Log[mu2/mt]*(656 - 207*Pi^2 + 
              27*Pi^2*Log[mt/tau] + 3060*Zeta[3]))/324) + 
         (CA^2*(-483820 + 64830*Pi^2 + 5643*Pi^4 + 6912*Log[mu2/mt]^5 + 
            180*Log[mu2/mt]^4*(121 + 96*Log[mt/tau]) - 180*Log[mu2/mt]^3*
             (-317 + 112*Pi^2 - 66*Log[mt/tau] - 48*Log[mt/tau]^2) - 
            216*Log[mt/tau]*(3*Pi^4 - 1210*Zeta[3]) + 914400*Zeta[3] + 
            74880*Pi^2*Zeta[3] - 30240*Log[mt/tau]^2*Zeta[3] - 
            60*Log[mu2/mt]^2*(-1415 - 132*Pi^2 + 288*Pi^2*Log[mt/tau] + 
              4464*Zeta[3]) - 2*Log[mu2/mt]*(56140 - 30345*Pi^2 + 1692*Pi^4 + 
              1080*Pi^2*Log[mt/tau]^2 + 51480*Zeta[3] + 270*Log[mt/tau]*(
                11*Pi^2 + 448*Zeta[3])) - 852768*Zeta[5]))/12960) + 
       eps^2*((nf^2*(-360*Pi^2 - 891*Pi^4 + 540*(-104 + Pi^2)*Log[mu2/mt]^2 - 
            18000*Log[mu2/mt]^3 - 2700*Log[mu2/mt]^4 + 120*Log[mu2/mt]*
             (-464 + 15*Pi^2 - 252*Zeta[3]) - 800*(-148 + 63*Zeta[3])))/
          116640 + CA^2*(-3458717/11664 + (52663*Pi^2)/3888 + 
           (40319*Pi^4)/17280 - (43*Pi^6)/252 + (8*Log[mu2/mt]^6)/45 - 
           (7*Pi^4*Log[mt/tau]^2)/240 + (Log[mu2/mt]^5*
             (209 + 192*Log[mt/tau]))/360 + (Log[mu2/mt]^4*(513 - 224*Pi^2 + 
              66*Log[mt/tau] + 96*Log[mt/tau]^2))/288 + (100229*Zeta[3])/
            324 - (7535*Pi^2*Zeta[3])/216 - (379*Zeta[3]^2)/18 - 
           (Log[mu2/mt]^3*(-619 - 660*Pi^2 + 576*Pi^2*Log[mt/tau] + 
              8928*Zeta[3]))/648 - (Log[mu2/mt]^2*(378920 - 66135*Pi^2 + 
              3384*Pi^4 + 2160*Pi^2*Log[mt/tau]^2 - 99000*Zeta[3] + 
              270*Log[mt/tau]*(11*Pi^2 + 896*Zeta[3])))/12960 + 
           Log[mu2/mt]*(-50899/324 + (341*Pi^4)/288 + (5927*Zeta[3])/36 - 
             (14*Log[mt/tau]^2*Zeta[3])/3 + Log[mt/tau]*(-1/10*Pi^4 + 
               (319*Zeta[3])/6) + (Pi^2*(5059 + 4992*Zeta[3]))/432 - 
             (658*Zeta[5])/5) + Log[mt/tau]*((1067*Pi^4)/2880 + 67*Zeta[3] + 
             (Pi^2*Zeta[3])/9 - (334*Zeta[5])/5) - (1639*Zeta[5])/15) + 
         CF*nf*(42727/432 - (19*Pi^4)/90 + (2*Log[mu2/mt]^3)/3 + 
           Log[mu2/mt]^2*(55/6 - 8*Zeta[3]) - (394*Zeta[3])/9 + 
           (Pi^2*(-55 + 48*Zeta[3]))/72 - (Log[mu2/mt]*(-8555 + 30*Pi^2 + 
              24*Pi^4 + 4560*Zeta[3]))/180 - 28*Zeta[5]) + 
         (CA*nf*(1434060 - 91600*Pi^2 - 8793*Pi^4 - 720*(-63 + 10*Pi^2)*
             Log[mu2/mt]^3 - 4104*Log[mu2/mt]^5 - 180*Log[mu2/mt]^4*
             (25 + 9*Log[mt/tau]) - 1285920*Zeta[3] + 220680*Pi^2*Zeta[3] + 
            60*Log[mu2/mt]^2*(5584 - 513*Pi^2 + 27*Pi^2*Log[mt/tau] + 
              4284*Zeta[3]) - 27*Log[mt/tau]*(97*Pi^4 + 14400*Zeta[3]) - 
            2*Log[mu2/mt]*(-546760 + 40260*Pi^2 + 1593*Pi^4 + 
              275760*Zeta[3] + 187920*Log[mt/tau]*Zeta[3]) + 
            1861056*Zeta[5]))/38880)) + 
     a*((-2*CA)/eps^2 + (nf*(5 + 3*Log[mu2/mt]))/9 + 
       ((2*nf)/3 + CA*(-11/3 - 2*Log[mu2/mt] - Log[mt/tau]))/eps + 
       CA*(-67/18 + (2*Pi^2)/3 - Log[mu2/mt]^2 - 
         (Log[mu2/mt]*(11 + 6*Log[mt/tau]))/6) + 
       eps*((nf*(112 - 3*Pi^2 + 60*Log[mu2/mt] + 18*Log[mu2/mt]^2))/108 + 
         (CA*(-1616 + 33*Pi^2 + 12*(-67 + 12*Pi^2)*Log[mu2/mt] - 
            72*Log[mu2/mt]^3 + 18*Pi^2*Log[mt/tau] - 18*Log[mu2/mt]^2*
             (11 + 6*Log[mt/tau]) + 1224*Zeta[3]))/216) + 
       eps^2*((nf*(656 - 15*Pi^2 + (336 - 9*Pi^2)*Log[mu2/mt] + 
            90*Log[mu2/mt]^2 + 18*Log[mu2/mt]^3 - 252*Zeta[3]))/324 + 
         (CA*(-97120 + 2010*Pi^2 + 369*Pi^4 + 180*(-67 + 12*Pi^2)*
             Log[mu2/mt]^2 - 540*Log[mu2/mt]^4 - 180*Log[mu2/mt]^3*
             (11 + 6*Log[mt/tau]) + 27720*Zeta[3] + 15120*Log[mt/tau]*
             Zeta[3] + 30*Log[mu2/mt]*(-1616 + 33*Pi^2 + 18*Pi^2*Log[
                mt/tau] + 1224*Zeta[3])))/6480) + 
       eps^3*(nf*(976/243 - (7*Pi^2)/81 - (47*Pi^4)/4320 + 
           (14/27 - Pi^2/72)*Log[mu2/mt]^2 + (5*Log[mu2/mt]^3)/54 + 
           Log[mu2/mt]^4/72 - (35*Zeta[3])/27 - 
           (Log[mu2/mt]*(-656 + 15*Pi^2 + 252*Zeta[3]))/324) + 
         CA*(-7288/243 + (101*Pi^2)/162 + (517*Pi^4)/8640 + 
           ((-67 + 12*Pi^2)*Log[mu2/mt]^3)/108 - Log[mu2/mt]^5/60 + 
           (47*Pi^4*Log[mt/tau])/1440 - (Log[mu2/mt]^4*(11 + 6*Log[mt/tau]))/
            144 + (469*Zeta[3])/54 - (59*Pi^2*Zeta[3])/36 + 
           (Log[mu2/mt]^2*(-1616 + 33*Pi^2 + 18*Pi^2*Log[mt/tau] + 
              1224*Zeta[3]))/432 + Log[mu2/mt]*(-1214/81 + (67*Pi^2)/216 + 
             (41*Pi^4)/720 + (77*Zeta[3])/18 + (7*Log[mt/tau]*Zeta[3])/3) + 
           (67*Zeta[5])/5)) + 
       eps^4*((nf*(-2115*Pi^4 - 180*(-112 + 3*Pi^2)*Log[mu2/mt]^3 + 
            2700*Log[mu2/mt]^4 + 324*Log[mu2/mt]^5 + 120*Pi^2*
             (-164 + 63*Zeta[3]) - 180*Log[mu2/mt]^2*(-656 + 15*Pi^2 + 
              252*Zeta[3]) - 3*Log[mu2/mt]*(3360*Pi^2 + 423*Pi^4 + 
              160*(-976 + 315*Zeta[3])) - 32*(-29200 + 8820*Zeta[3] + 
              7533*Zeta[5])))/116640 + (CA*(-13995520 + 291360*Pi^2 + 
            28341*Pi^4 - 54*Pi^6 + 540*(-67 + 12*Pi^2)*Log[mu2/mt]^4 - 
            648*Log[mu2/mt]^6 - 324*Log[mu2/mt]^5*(11 + 6*Log[mt/tau]) + 
            4072320*Zeta[3] - 83160*Pi^2*Zeta[3] - 1814400*Zeta[3]^2 + 
            180*Log[mu2/mt]^3*(-1616 + 33*Pi^2 + 18*Pi^2*Log[mt/tau] + 
              1224*Zeta[3]) + 18*Log[mu2/mt]^2*(-97120 + 2010*Pi^2 + 
              369*Pi^4 + 27720*Zeta[3] + 15120*Log[mt/tau]*Zeta[3]) - 
            1296*Log[mt/tau]*(35*Pi^2*Zeta[3] - 1116*Zeta[5]) + 
            2651616*Zeta[5] + 3*Log[mu2/mt]*(4653*Pi^4 + 2538*Pi^4*Log[
                mt/tau] - 240*Pi^2*(-202 + 531*Zeta[3]) + 32*(-72880 + 
							      21105*Zeta[3] + 32562*Zeta[5]))))/233280));
 
IFQ = 1 + a*((-2*CF)/eps^2 + (nf*(-5 - 3*Log[mu2/mt]))/9 + 
       CF*(-8 + Pi^2/6 - 3*Log[mu2/mt] - Log[mu2/mt]^2) + 
       (CA*(85 + 9*Pi^2 + Log[mu2/mt]*(33 - 18*Log[mt/tau])))/18 + 
       (CF*(-3 - 2*Log[mu2/mt]) - CA*Log[mt/tau])/eps + 
       eps*((nf*(-112 + 3*Pi^2 - 60*Log[mu2/mt] - 18*Log[mu2/mt]^2))/108 + 
         (CF*(-192 + 3*Pi^2 + 2*(-48 + Pi^2)*Log[mu2/mt] - 18*Log[mu2/mt]^2 - 
            4*Log[mu2/mt]^3 + 56*Zeta[3]))/12 + 
         (CA*(2048 - 33*Pi^2 + 12*(85 + 9*Pi^2)*Log[mu2/mt] + 
            18*Pi^2*Log[mt/tau] - 18*Log[mu2/mt]^2*(-11 + 6*Log[mt/tau]) + 
            216*Zeta[3]))/216) + 
       eps^2*((nf*(-656 + 15*Pi^2 + (-336 + 9*Pi^2)*Log[mu2/mt] - 
            90*Log[mu2/mt]^2 - 18*Log[mu2/mt]^3 + 252*Zeta[3]))/324 + 
         CF*(-32 + (2*Pi^2)/3 + (47*Pi^4)/720 + ((-48 + Pi^2)*Log[mu2/mt]^2)/
            12 - Log[mu2/mt]^3/2 - Log[mu2/mt]^4/12 + 7*Zeta[3] + 
           Log[mu2/mt]*(-16 + Pi^2/4 + (14*Zeta[3])/3)) + 
         (CA*(61520 - 1275*Pi^2 - 27*Pi^4 + 90*(85 + 9*Pi^2)*Log[mu2/mt]^2 - 
            90*Log[mu2/mt]^3*(-11 + 6*Log[mt/tau]) - 13860*Zeta[3] + 
            7560*Log[mt/tau]*Zeta[3] + 15*Log[mu2/mt]*(2048 - 33*Pi^2 + 
              18*Pi^2*Log[mt/tau] + 216*Zeta[3])))/3240) + 
       eps^3*((nf*(3360*Pi^2 + 423*Pi^4 + 180*(-112 + 3*Pi^2)*Log[mu2/mt]^2 - 
            3600*Log[mu2/mt]^3 - 540*Log[mu2/mt]^4 + 120*Log[mu2/mt]*
             (-656 + 15*Pi^2 + 252*Zeta[3]) + 160*(-976 + 315*Zeta[3])))/
          38880 + CF*(-64 + (47*Pi^4)/480 + ((-48 + Pi^2)*Log[mu2/mt]^3)/36 - 
           Log[mu2/mt]^4/8 - Log[mu2/mt]^5/60 + Pi^2*(4/3 - (7*Zeta[3])/18) + 
           (56*Zeta[3])/3 + Log[mu2/mt]^2*(-8 + Pi^2/8 + (7*Zeta[3])/3) + 
           Log[mu2/mt]*(-32 + (2*Pi^2)/3 + (47*Pi^4)/720 + 7*Zeta[3]) + 
           (62*Zeta[5])/5) + (CA*(2954240 - 61440*Pi^2 - 4653*Pi^4 + 
            720*(85 + 9*Pi^2)*Log[mu2/mt]^3 + 2538*Pi^4*Log[mt/tau] - 
            540*Log[mu2/mt]^4*(-11 + 6*Log[mt/tau]) - 856800*Zeta[3] - 
            97200*Pi^2*Zeta[3] + 180*Log[mu2/mt]^2*(2048 - 33*Pi^2 + 
              18*Pi^2*Log[mt/tau] + 216*Zeta[3]) - 24*Log[mu2/mt]*
             (-61520 + 1275*Pi^2 + 27*Pi^4 + 13860*Zeta[3] - 
              7560*Log[mt/tau]*Zeta[3]) + 77760*Zeta[5]))/77760) + 
       eps^4*(CA*(55400/729 - (769*Pi^2)/486 - (799*Pi^4)/5184 - 
           (107*Pi^6)/6720 + ((85 + 9*Pi^2)*Log[mu2/mt]^4)/432 - 
           (Log[mu2/mt]^5*(-11 + 6*Log[mt/tau]))/720 - (1792*Zeta[3])/81 + 
           (77*Pi^2*Zeta[3])/216 - (7*Zeta[3]^2)/3 + 
           (Log[mu2/mt]^3*(2048 - 33*Pi^2 + 18*Pi^2*Log[mt/tau] + 
              216*Zeta[3]))/1296 + Log[mu2/mt]^2*(769/81 - (85*Pi^2)/432 - 
             Pi^4/240 - (77*Zeta[3])/36 + (7*Log[mt/tau]*Zeta[3])/6) - 
           (341*Zeta[5])/30 + Log[mu2/mt]*(9232/243 - (517*Pi^4)/8640 + 
             (47*Pi^4*Log[mt/tau])/1440 + Pi^2*(-64/81 - (5*Zeta[3])/4) - 
             (595*Zeta[3])/54 + Zeta[5]) + Log[mt/tau]*
            ((-7*Pi^2*Zeta[3])/36 + (31*Zeta[5])/5)) + 
         CF*(-128 + (47*Pi^4)/180 + (949*Pi^6)/60480 + 
           ((-48 + Pi^2)*Log[mu2/mt]^4)/144 - Log[mu2/mt]^5/40 - 
           Log[mu2/mt]^6/360 + Pi^2*(8/3 - (7*Zeta[3])/12) + 
           (112*Zeta[3])/3 - (49*Zeta[3]^2)/9 + Log[mu2/mt]^2*
            (-16 + Pi^2/3 + (47*Pi^4)/1440 + (7*Zeta[3])/2) + 
           (Log[mu2/mt]^3*(-192 + 3*Pi^2 + 56*Zeta[3]))/72 + (93*Zeta[5])/5 + 
           Log[mu2/mt]*(-64 + (47*Pi^4)/480 + Pi^2*(4/3 - (7*Zeta[3])/18) + 
             (56*Zeta[3])/3 + (62*Zeta[5])/5)) + 
         (nf*(2115*Pi^4 + 180*(-112 + 3*Pi^2)*Log[mu2/mt]^3 - 
            2700*Log[mu2/mt]^4 - 324*Log[mu2/mt]^5 - 120*Pi^2*
             (-164 + 63*Zeta[3]) + 180*Log[mu2/mt]^2*(-656 + 15*Pi^2 + 
              252*Zeta[3]) + 3*Log[mu2/mt]*(3360*Pi^2 + 423*Pi^4 + 
              160*(-976 + 315*Zeta[3])) + 32*(-29200 + 8820*Zeta[3] + 
              7533*Zeta[5])))/116640)) + 
     a^2*((2*CF^2)/eps^4 + (nf^2*(5 + 3*Log[mu2/mt])^2)/54 + 
       (-(CF*nf) + CF^2*(6 + 4*Log[mu2/mt]) + CA*CF*(11/2 + 2*Log[mt/tau]))/
        eps^3 + ((2*CF*nf)/3 + CF^2*(41/2 - Pi^2/3 + 12*Log[mu2/mt] + 
           4*Log[mu2/mt]^2) + (CA^2*Log[mt/tau]*(11 + 3*Log[mt/tau]))/6 + 
         CA*(-1/3*(nf*Log[mt/tau]) + CF*((-46 - 5*Pi^2)/6 + 
             (3 + 4*Log[mu2/mt])*Log[mt/tau])))/eps^2 + 
       (CA^2*(65975 + 6570*Pi^2 - 159*Pi^4 + 5*(-3664 + 33*Pi^2)*
           Log[mt/tau] - 90*Pi^2*Log[mt/tau]^2 - 30*Log[mu2/mt]*
           (-1139 - 99*Pi^2 + 8*(76 + 3*Pi^2)*Log[mt/tau]) + 
          45*Log[mu2/mt]^2*(121 - 110*Log[mt/tau] + 24*Log[mt/tau]^2) - 
          15480*Zeta[3]))/1080 + (CF*nf*(2120 + 17*Pi^2 + 
          6*(304 + Pi^2)*Log[mu2/mt] + 630*Log[mu2/mt]^2 + 
          108*Log[mu2/mt]^3 + 288*Zeta[3]))/108 + 
       CF^2*(1151/8 + (17*Pi^2)/12 - (13*Pi^4)/36 + (41 - (2*Pi^2)/3)*
          Log[mu2/mt]^2 + 8*Log[mu2/mt]^3 + (4*Log[mu2/mt]^4)/3 - 
         58*Zeta[3] - (Log[mu2/mt]*(-663 + 256*Zeta[3]))/6) + 
       (CF*nf*(89/18 + Pi^2/9 + (13*Log[mu2/mt])/3 + Log[mu2/mt]^2) + 
         (CA^2*Log[mt/tau]*(-2*(76 + 3*Pi^2) + 3*Log[mu2/mt]*
             (-11 + 6*Log[mt/tau])))/18 + 
         CF^2*(221/4 + (41 - (2*Pi^2)/3)*Log[mu2/mt] + 12*Log[mu2/mt]^2 + 
           (8*Log[mu2/mt]^3)/3 - (64*Zeta[3])/3) + 
         CA*((nf*(10 + 3*Log[mu2/mt])*Log[mt/tau])/9 + 
           CF*(-1513/36 - (19*Pi^2)/9 + (8 - Pi^2/3)*Log[mt/tau] + 
             Log[mu2/mt]^2*(-11/2 + 4*Log[mt/tau]) + Log[mu2/mt]*
              (-191/6 - (5*Pi^2)/3 + 6*Log[mt/tau]) + 11*Zeta[3])))/eps + 
       CA*((nf*(-6*Log[mu2/mt]*(170 + 9*Pi^2 - 40*Log[mt/tau]) + 
            (224 - 3*Pi^2)*Log[mt/tau] + 18*Log[mu2/mt]^2*
             (-11 + 5*Log[mt/tau]) - 2*(770 + 45*Pi^2 + 252*Zeta[3])))/108 + 
         CF*(Log[mu2/mt]^2*(-481/12 - (5*Pi^2)/3 + 6*Log[mt/tau]) + 
           (Log[mu2/mt]^3*(-33 + 16*Log[mt/tau]))/6 - 
           (Log[mu2/mt]*(4610 + 119*Pi^2 + 24*(-24 + Pi^2)*Log[mt/tau] - 
              792*Zeta[3]))/36 + (-202115 - 5855*Pi^2 + 408*Pi^4 + 
             63000*Zeta[3] - 180*Log[mt/tau]*(-96 + 3*Pi^2 + 56*Zeta[3]))/
            1080)) + eps*((nf^2*(5 + 3*Log[mu2/mt])*(112 - 3*Pi^2 + 
            60*Log[mu2/mt] + 18*Log[mu2/mt]^2))/324 + 
         (CF*nf*(5000*Pi^2 + 357*Pi^4 - 180*(-752 + Pi^2)*Log[mu2/mt]^2 + 
            28440*Log[mu2/mt]^3 + 3780*Log[mu2/mt]^4 - 
            880*(-467 + 27*Zeta[3]) + 60*Log[mu2/mt]*(5968 + 7*Pi^2 + 
              72*Zeta[3])))/6480 + 
         CA*((nf*(-39998 - 534*Pi^2 - 99*Pi^4 - 18*Log[mu2/mt]^2*(480 + 
                27*Pi^2 - 80*Log[mt/tau]) + 36*Log[mu2/mt]^3*(-33 + 
                13*Log[mt/tau]) - 2448*Zeta[3] - 8*Log[mt/tau]*(-328 + 
                15*Pi^2 + 549*Zeta[3]) - 6*Log[mu2/mt]*(4720 + 147*Pi^2 + 
                (-448 + 15*Pi^2)*Log[mt/tau] + 1116*Zeta[3])))/648 + 
           CF*(-844711/1296 - (10091*Pi^2)/648 + (5603*Pi^4)/4320 + 
             Log[mu2/mt]^3*(-1061/36 - (10*Pi^2)/9 + 4*Log[mt/tau]) + 
             (Log[mu2/mt]^4*(-77 + 32*Log[mt/tau]))/24 - 
             (Log[mu2/mt]^2*(10804 + 205*Pi^2 + 48*(-24 + Pi^2)*Log[mt/tau] - 
                1584*Zeta[3]))/72 + Log[mt/tau]*(32 - (4*Pi^2)/3 - (7*Pi^4)/
                60 - 14*Zeta[3]) + (2761*Zeta[3])/6 - (131*Pi^2*Zeta[3])/18 + 
             (Log[mu2/mt]*(-499270 - 10225*Pi^2 + 816*Pi^4 + 153720*Zeta[3] - 
                360*Log[mt/tau]*(-96 + 3*Pi^2 + 56*Zeta[3])))/1080 - 
             111*Zeta[5])) + CF^2*(5741/16 - (19*Pi^4)/20 + 
           (82/3 - (4*Pi^2)/9)*Log[mu2/mt]^3 + 4*Log[mu2/mt]^4 + 
           (8*Log[mu2/mt]^5)/15 + Log[mu2/mt]*(1151/4 + (17*Pi^2)/6 - 
             (13*Pi^4)/18 - 116*Zeta[3]) - (839*Zeta[3])/3 + 
           Pi^2*(71/8 + (56*Zeta[3])/9) - (Log[mu2/mt]^2*
             (-663 + 256*Zeta[3]))/6 - (184*Zeta[5])/5) + 
         (CA^2*(1842550 + 67875*Pi^2 + 693*Pi^4 - 90*Log[mu2/mt]^2*
             (-27*(119 + 11*Pi^2) + 16*(76 + 3*Pi^2)*Log[mt/tau]) + 
            90*Log[mu2/mt]^3*(363 - 286*Log[mt/tau] + 48*Log[mt/tau]^2) - 
            803880*Zeta[3] + 44280*Pi^2*Zeta[3] - 15120*Log[mt/tau]^2*
             Zeta[3] + 8*Log[mt/tau]*(-27520 + 1140*Pi^2 + 54*Pi^4 + 
              30195*Zeta[3]) - 3*Log[mu2/mt]*(-376540 - 24465*Pi^2 + 
              636*Pi^4 + (73280 - 1650*Pi^2)*Log[mt/tau] + 
              360*Pi^2*Log[mt/tau]^2 + 50040*Zeta[3]) + 531360*Zeta[5]))/
          6480) + eps^2*((nf^2*(12928 - 424*Pi^2 + 3*Pi^4 - 
            12*(-536 + 9*Pi^2)*Log[mu2/mt]^2 + 1680*Log[mu2/mt]^3 + 
            252*Log[mu2/mt]^4 - 3360*Zeta[3] - 24*Log[mu2/mt]*
             (-592 + 15*Pi^2 + 84*Zeta[3])))/2592 + 
         CF^2*(27911/32 - (3401*Pi^4)/720 + (223*Pi^6)/1080 + 
           (41/3 - (2*Pi^2)/9)*Log[mu2/mt]^4 + (8*Log[mu2/mt]^5)/5 + 
           (8*Log[mu2/mt]^6)/45 + Log[mu2/mt]^2*(1151/4 + (17*Pi^2)/6 - 
             (13*Pi^4)/18 - 116*Zeta[3]) - (6989*Zeta[3])/6 + 
           (2608*Zeta[3]^2)/9 + Pi^2*(613/16 + 9*Zeta[3]) - 
           (Log[mu2/mt]^3*(-663 + 256*Zeta[3]))/9 + Log[mu2/mt]*
            (5741/8 - (19*Pi^4)/10 - (1678*Zeta[3])/3 + 
             Pi^2*(71/4 + (112*Zeta[3])/9) - (368*Zeta[5])/5) - 
           (462*Zeta[5])/5) + (CF*nf*(339*Pi^4 - 360*(-1648 + 5*Pi^2)*
             Log[mu2/mt]^3 + 90180*Log[mu2/mt]^4 + 9720*Log[mu2/mt]^5 + 
            6*Log[mu2/mt]*(1029280 + 5680*Pi^2 + 291*Pi^4 - 92880*Zeta[3]) - 
            200*Pi^2*(-613 + 198*Zeta[3]) - 180*Log[mu2/mt]^2*
             (-13664 + 13*Pi^2 + 360*Zeta[3]) + 80*(89317 - 11718*Zeta[3] + 
              7776*Zeta[5])))/38880 + (CA^2*(-2010141*Pi^4 + 342504*Pi^6 - 
            31752*Pi^4*Log[mt/tau]^2 - 5040*Log[mu2/mt]^3*(-7361 - 693*Pi^2 + 
              32*(76 + 3*Pi^2)*Log[mt/tau]) + 3780*Log[mu2/mt]^4*
             (847 - 638*Log[mt/tau] + 96*Log[mt/tau]^2) - 
            840*Pi^2*(-18493 + 31518*Zeta[3]) - 252*Log[mu2/mt]^2*
             (-865720 - 47115*Pi^2 + 1272*Pi^4 + (146560 - 4290*Pi^2)*Log[
                mt/tau] + 720*Pi^2*Log[mt/tau]^2 + 88200*Zeta[3]) + 
            840*(1355557 - 994860*Zeta[3] + 185976*Zeta[3]^2 + 
              52704*Zeta[5]) + 14*Log[mt/tau]*(45441*Pi^4 + 8274240*Zeta[3] - 
              960*Pi^2*(-229 + 117*Zeta[3]) - 4480*(1180 + 729*Zeta[5])) + 
            168*Log[mu2/mt]*(1089*Pi^4 - 30240*Log[mt/tau]^2*Zeta[3] + 
              45*Pi^2*(2705 + 1968*Zeta[3]) + 8*Log[mt/tau]*(-55040 + 
                2280*Pi^2 + 108*Pi^4 + 70785*Zeta[3]) + 60*(72697 - 
                29337*Zeta[3] + 17712*Zeta[5]))))/1088640 + 
         CA*((nf*(-6183*Pi^4 - 360*Log[mu2/mt]^3*(1100 + 63*Pi^2 - 
                160*Log[mt/tau]) + 540*Log[mu2/mt]^4*(-77 + 29*Log[mt/tau]) + 
              120*Pi^2*(130 + 2061*Zeta[3]) - 180*Log[mu2/mt]^2*(11080 + 
                261*Pi^2 + (-896 + 39*Pi^2)*Log[mt/tau] + 2340*Zeta[3]) - 
              12*Log[mu2/mt]*(497580 + 3240*Pi^2 + 963*Pi^4 - 3240*Zeta[3] + 
                40*Log[mt/tau]*(-656 + 30*Pi^2 + 1287*Zeta[3])) - 
              Log[mt/tau]*(13440*Pi^2 + 4131*Pi^4 + 320*(-976 + 
                  1845*Zeta[3])) + 180*(-46663 + 6976*Zeta[3] - 
                8352*Zeta[5])))/38880 + CF*(-16109695/7776 - 
             (174365*Pi^2)/3888 + (222629*Pi^4)/25920 - (10459*Pi^6)/15120 + 
             Log[mu2/mt]^5*(-11/8 + (8*Log[mt/tau])/15) + Log[mu2/mt]^4*
              (-2221/144 - (5*Pi^2)/9 + 2*Log[mt/tau]) - 
             (Log[mu2/mt]^3*(23192 + 377*Pi^2 + 96*(-24 + Pi^2)*Log[mt/tau] - 
                3168*Zeta[3]))/216 + (39001*Zeta[3])/18 - (2005*Pi^2*Zeta[3])/
              108 - (1363*Zeta[3]^2)/3 + (Log[mu2/mt]^2*(-1093580 - 
                18965*Pi^2 + 1632*Pi^4 + 335160*Zeta[3] - 720*Log[mt/tau]*
                 (-96 + 3*Pi^2 + 56*Zeta[3])))/2160 - 15*Zeta[5] - 
             (Log[mt/tau]*(63*Pi^4 - 80*Pi^2*(-12 + 7*Zeta[3]) + 
                96*(-240 + 140*Zeta[3] + 93*Zeta[5])))/360 - 
             (Log[mu2/mt]*(-38271*Pi^4 + 432*Log[mt/tau]*(-1920 + 80*Pi^2 + 
                  7*Pi^4 + 840*Zeta[3]) + 40*Pi^2*(8903 + 4716*Zeta[3]) + 
			   20*(958759 - 621324*Zeta[3] + 143856*Zeta[5])))/12960))));
 
IFH = 1 + a*(-(Nc/eps^2) + (nf/3 + Nc*(-11/6 - gf[0, mu2] + gf[0, tau]))/
        eps + nf*(-5/9 + gf[0, mHs]/3 - gf[0, mu2]/3 + gf[0, x]/3) + 
       Nc*(67/18 + (11*Pi^2)/12 + (2*I)*Pi*gf[-1, x] - (11*gf[0, mHs])/6 + 
         gf[0, mHs]^2/2 + (11*gf[0, mu2])/6 - gf[0, mu2]^2/2 - 
         gf[0, mHs]*gf[0, tau] + gf[0, mu2]*gf[0, tau] - (11*gf[0, x])/6 - 
         (2*I)*Pi*gf[0, x] + 2*gf[-1, x]*gf[0, x] + gf[0, mHs]*gf[0, x] - 
         gf[0, tau]*gf[0, x] - gf[0, x]^2/2 - 2*gf[0, -1, x]) + 
       eps*(nf*(-28/27 + Pi^2/36 + (5*gf[0, mHs])/9 - gf[0, mHs]^2/6 - 
           (5*gf[0, mu2])/9 + (gf[0, mHs]*gf[0, mu2])/3 - gf[0, mu2]^2/6 + 
           (5*gf[0, x])/9 - (gf[0, mHs]*gf[0, x])/3 + (gf[0, mu2]*gf[0, x])/
            3 - gf[0, x]^2/6) + Nc*((-11*Pi^2)/72 + (I/3)*Pi^3 + 
           ((2*I)*Pi*x)/(1 + x)^2 + (2*(74 + 101*x))/(27*(1 + x)) - 
           Pi^2*gf[-1, x] - (67*gf[0, mHs])/18 - (5*Pi^2*gf[0, mHs])/6 - 
           (2*I)*Pi*gf[-1, x]*gf[0, mHs] + (11*gf[0, mHs]^2)/12 - 
           gf[0, mHs]^3/3 + (67*gf[0, mu2])/18 + (11*Pi^2*gf[0, mu2])/12 + 
           (2*I)*Pi*gf[-1, x]*gf[0, mu2] - (11*gf[0, mHs]*gf[0, mu2])/6 + 
           (gf[0, mHs]^2*gf[0, mu2])/2 + (11*gf[0, mu2]^2)/12 - 
           gf[0, mu2]^3/6 - (Pi^2*gf[0, tau])/12 + (gf[0, mHs]^2*gf[0, tau])/
            2 - gf[0, mHs]*gf[0, mu2]*gf[0, tau] + (gf[0, mu2]^2*gf[0, tau])/
            2 + (Pi^2*gf[0, x])/6 + (-67/18 + (2*x)/(1 + x)^2)*gf[0, x] + 
           (11*gf[0, mHs]*gf[0, x])/6 + (2*I)*Pi*gf[0, mHs]*gf[0, x] - 
           2*gf[-1, x]*gf[0, mHs]*gf[0, x] - gf[0, mHs]^2*gf[0, x] - 
           (11*gf[0, mu2]*gf[0, x])/6 - (2*I)*Pi*gf[0, mu2]*gf[0, x] + 
           2*gf[-1, x]*gf[0, mu2]*gf[0, x] + gf[0, mHs]*gf[0, mu2]*gf[0, x] + 
           gf[0, mHs]*gf[0, tau]*gf[0, x] - gf[0, mu2]*gf[0, tau]*gf[0, x] + 
           (11*gf[0, x]^2)/12 + I*Pi*gf[0, x]^2 - gf[-1, x]*gf[0, x]^2 - 
           (gf[0, mu2]*gf[0, x]^2)/2 + (gf[0, tau]*gf[0, x]^2)/2 + 
           gf[0, x]^3/3 - (2*I)*Pi*gf[0, -1, x] + 2*gf[0, mHs]*gf[0, -1, x] - 
           2*gf[0, mu2]*gf[0, -1, x] + 2*gf[0, 0, -1, x] + (10*Zeta[3])/3)) + 
       eps^2*(nf*(-164/81 + (5*Pi^2)/108 + (28*gf[0, mHs])/27 - 
           (Pi^2*gf[0, mHs])/36 - (5*gf[0, mHs]^2)/18 + gf[0, mHs]^3/18 - 
           (28*gf[0, mu2])/27 + (Pi^2*gf[0, mu2])/36 + 
           (5*gf[0, mHs]*gf[0, mu2])/9 - (gf[0, mHs]^2*gf[0, mu2])/6 - 
           (5*gf[0, mu2]^2)/18 + (gf[0, mHs]*gf[0, mu2]^2)/6 - 
           gf[0, mu2]^3/18 + (28*gf[0, x])/27 - (Pi^2*gf[0, x])/36 - 
           (5*gf[0, mHs]*gf[0, x])/9 + (gf[0, mHs]^2*gf[0, x])/6 + 
           (5*gf[0, mu2]*gf[0, x])/9 - (gf[0, mHs]*gf[0, mu2]*gf[0, x])/3 + 
           (gf[0, mu2]^2*gf[0, x])/6 - (5*gf[0, x]^2)/18 + 
           (gf[0, mHs]*gf[0, x]^2)/6 - (gf[0, mu2]*gf[0, x]^2)/6 + 
           gf[0, x]^3/18 + (7*Zeta[3])/9) + Nc*((-21*Pi^4)/160 + 
           ((2*I)*Pi*(-1 + 2*x))/(1 + x)^2 + (2*(364 + 607*x))/(81*(1 + x)) + 
           Pi^2*(-67/216 - x/(1 + x)^2) - (I/2)*Pi^3*gf[-1, x] + 
           (11*Pi^2*gf[0, mHs])/72 - (I/3)*Pi^3*gf[0, mHs] - 
           ((2*I)*Pi*x*gf[0, mHs])/(1 + x)^2 + (-202/27 + 2/(1 + x))*
            gf[0, mHs] + Pi^2*gf[-1, x]*gf[0, mHs] + (67*gf[0, mHs]^2)/36 + 
           (3*Pi^2*gf[0, mHs]^2)/8 + I*Pi*gf[-1, x]*gf[0, mHs]^2 - 
           (11*gf[0, mHs]^3)/36 + gf[0, mHs]^4/8 - (11*Pi^2*gf[0, mu2])/72 + 
           (I/3)*Pi^3*gf[0, mu2] + ((2*I)*Pi*x*gf[0, mu2])/(1 + x)^2 + 
           (2*(74 + 101*x)*gf[0, mu2])/(27*(1 + x)) - Pi^2*gf[-1, x]*
            gf[0, mu2] - (67*gf[0, mHs]*gf[0, mu2])/18 - 
           (5*Pi^2*gf[0, mHs]*gf[0, mu2])/6 - (2*I)*Pi*gf[-1, x]*gf[0, mHs]*
            gf[0, mu2] + (11*gf[0, mHs]^2*gf[0, mu2])/12 - 
           (gf[0, mHs]^3*gf[0, mu2])/3 + (67*gf[0, mu2]^2)/36 + 
           (11*Pi^2*gf[0, mu2]^2)/24 + I*Pi*gf[-1, x]*gf[0, mu2]^2 - 
           (11*gf[0, mHs]*gf[0, mu2]^2)/12 + (gf[0, mHs]^2*gf[0, mu2]^2)/4 + 
           (11*gf[0, mu2]^3)/36 - gf[0, mu2]^4/24 + 
           (Pi^2*gf[0, mHs]*gf[0, tau])/12 - (gf[0, mHs]^3*gf[0, tau])/6 - 
           (Pi^2*gf[0, mu2]*gf[0, tau])/12 + (gf[0, mHs]^2*gf[0, mu2]*
             gf[0, tau])/2 - (gf[0, mHs]*gf[0, mu2]^2*gf[0, tau])/2 + 
           (gf[0, mu2]^3*gf[0, tau])/6 + (11*Pi^2*gf[0, x])/72 + 
           (I/6)*Pi^3*gf[0, x] + (-202/27 + (6*x)/(1 + x)^2)*gf[0, x] - 
           (Pi^2*gf[-1, x]*gf[0, x])/6 - (Pi^2*gf[0, mHs]*gf[0, x])/4 + 
           (67/18 - (2*x)/(1 + x)^2)*gf[0, mHs]*gf[0, x] - 
           (11*gf[0, mHs]^2*gf[0, x])/12 - I*Pi*gf[0, mHs]^2*gf[0, x] + 
           gf[-1, x]*gf[0, mHs]^2*gf[0, x] + (gf[0, mHs]^3*gf[0, x])/2 + 
           (Pi^2*gf[0, mu2]*gf[0, x])/6 + (-67/18 + (2*x)/(1 + x)^2)*
            gf[0, mu2]*gf[0, x] + (11*gf[0, mHs]*gf[0, mu2]*gf[0, x])/6 + 
           (2*I)*Pi*gf[0, mHs]*gf[0, mu2]*gf[0, x] - 2*gf[-1, x]*gf[0, mHs]*
            gf[0, mu2]*gf[0, x] - gf[0, mHs]^2*gf[0, mu2]*gf[0, x] - 
           (11*gf[0, mu2]^2*gf[0, x])/12 - I*Pi*gf[0, mu2]^2*gf[0, x] + 
           gf[-1, x]*gf[0, mu2]^2*gf[0, x] + (gf[0, mHs]*gf[0, mu2]^2*
             gf[0, x])/2 + (Pi^2*gf[0, tau]*gf[0, x])/12 - 
           (gf[0, mHs]^2*gf[0, tau]*gf[0, x])/2 + gf[0, mHs]*gf[0, mu2]*
            gf[0, tau]*gf[0, x] - (gf[0, mu2]^2*gf[0, tau]*gf[0, x])/2 - 
           (Pi^2*gf[0, x]^2)/24 + (67/36 - x/(1 + x)^2)*gf[0, x]^2 - 
           (11*gf[0, mHs]*gf[0, x]^2)/12 - I*Pi*gf[0, mHs]*gf[0, x]^2 + 
           gf[-1, x]*gf[0, mHs]*gf[0, x]^2 + (gf[0, mHs]^2*gf[0, x]^2)/4 + 
           (11*gf[0, mu2]*gf[0, x]^2)/12 + I*Pi*gf[0, mu2]*gf[0, x]^2 - 
           gf[-1, x]*gf[0, mu2]*gf[0, x]^2 - (gf[0, mu2]^2*gf[0, x]^2)/4 - 
           (gf[0, mHs]*gf[0, tau]*gf[0, x]^2)/2 + (gf[0, mu2]*gf[0, tau]*
             gf[0, x]^2)/2 - (11*gf[0, x]^3)/36 - (I/3)*Pi*gf[0, x]^3 + 
           (gf[-1, x]*gf[0, x]^3)/3 - (gf[0, mHs]*gf[0, x]^3)/6 + 
           (gf[0, mu2]*gf[0, x]^3)/3 - (gf[0, tau]*gf[0, x]^3)/6 - 
           gf[0, x]^4/8 + (7*Pi^2*gf[0, -1, x])/6 + (2*I)*Pi*gf[0, mHs]*
            gf[0, -1, x] - gf[0, mHs]^2*gf[0, -1, x] - (2*I)*Pi*gf[0, mu2]*
            gf[0, -1, x] + 2*gf[0, mHs]*gf[0, mu2]*gf[0, -1, x] - 
           gf[0, mu2]^2*gf[0, -1, x] + (2*I)*Pi*gf[0, 0, -1, x] - 
           2*gf[0, mHs]*gf[0, 0, -1, x] + 2*gf[0, mu2]*gf[0, 0, -1, x] - 
           2*gf[0, 0, 0, -1, x] - (77*Zeta[3])/18 - gf[0, mHs]*Zeta[3] + 
           (10*gf[0, mu2]*Zeta[3])/3 - (7*gf[0, tau]*Zeta[3])/3 - 
           gf[0, x]*Zeta[3])) + eps^3*(nf*(-976/243 + (7*Pi^2)/81 + 
           (47*Pi^4)/4320 + (164*gf[0, mHs])/81 - (5*Pi^2*gf[0, mHs])/108 - 
           (14*gf[0, mHs]^2)/27 + (Pi^2*gf[0, mHs]^2)/72 + 
           (5*gf[0, mHs]^3)/54 - gf[0, mHs]^4/72 - (164*gf[0, mu2])/81 + 
           (5*Pi^2*gf[0, mu2])/108 + (28*gf[0, mHs]*gf[0, mu2])/27 - 
           (Pi^2*gf[0, mHs]*gf[0, mu2])/36 - (5*gf[0, mHs]^2*gf[0, mu2])/18 + 
           (gf[0, mHs]^3*gf[0, mu2])/18 - (14*gf[0, mu2]^2)/27 + 
           (Pi^2*gf[0, mu2]^2)/72 + (5*gf[0, mHs]*gf[0, mu2]^2)/18 - 
           (gf[0, mHs]^2*gf[0, mu2]^2)/12 - (5*gf[0, mu2]^3)/54 + 
           (gf[0, mHs]*gf[0, mu2]^3)/18 - gf[0, mu2]^4/72 + 
           (164*gf[0, x])/81 - (5*Pi^2*gf[0, x])/108 - 
           (28*gf[0, mHs]*gf[0, x])/27 + (Pi^2*gf[0, mHs]*gf[0, x])/36 + 
           (5*gf[0, mHs]^2*gf[0, x])/18 - (gf[0, mHs]^3*gf[0, x])/18 + 
           (28*gf[0, mu2]*gf[0, x])/27 - (Pi^2*gf[0, mu2]*gf[0, x])/36 - 
           (5*gf[0, mHs]*gf[0, mu2]*gf[0, x])/9 + (gf[0, mHs]^2*gf[0, mu2]*
             gf[0, x])/6 + (5*gf[0, mu2]^2*gf[0, x])/18 - 
           (gf[0, mHs]*gf[0, mu2]^2*gf[0, x])/6 + (gf[0, mu2]^3*gf[0, x])/
            18 - (14*gf[0, x]^2)/27 + (Pi^2*gf[0, x]^2)/72 + 
           (5*gf[0, mHs]*gf[0, x]^2)/18 - (gf[0, mHs]^2*gf[0, x]^2)/12 - 
           (5*gf[0, mu2]*gf[0, x]^2)/18 + (gf[0, mHs]*gf[0, mu2]*gf[0, x]^2)/
            6 - (gf[0, mu2]^2*gf[0, x]^2)/12 + (5*gf[0, x]^3)/54 - 
           (gf[0, mHs]*gf[0, x]^3)/18 + (gf[0, mu2]*gf[0, x]^3)/18 - 
           gf[0, x]^4/72 + (35*Zeta[3])/27 - (7*gf[0, mHs]*Zeta[3])/9 + 
           (7*gf[0, mu2]*Zeta[3])/9 - (7*gf[0, x]*Zeta[3])/9) + 
         Nc*((-517*Pi^4)/8640 - ((2*I)/45)*Pi^5 - ((I/2)*Pi^3*x)/(1 + x)^2 + 
           ((2*I)*Pi*(-3 + 4*x))/(1 + x)^2 + (2*(1943 + 3644*x))/
            (243*(1 + x)) + (Pi^2*(88 - 499*x - 101*x^2))/(162*(1 + x)^2) + 
           (Pi^4*gf[-1, x])/6 + (59*Pi^4*gf[0, mHs])/360 - 
           ((2*I)*Pi*(-1 + 2*x)*gf[0, mHs])/(1 + x)^2 + 
           Pi^2*(67/216 + x/(1 + x)^2)*gf[0, mHs] + (-1214/81 + 6/(1 + x))*
            gf[0, mHs] + (I/2)*Pi^3*gf[-1, x]*gf[0, mHs] - 
           (11*Pi^2*gf[0, mHs]^2)/144 + (I/6)*Pi^3*gf[0, mHs]^2 + 
           (I*Pi*x*gf[0, mHs]^2)/(1 + x)^2 + ((74 + 101*x)*gf[0, mHs]^2)/
            (27 + 27*x) - (Pi^2*gf[-1, x]*gf[0, mHs]^2)/2 - 
           (67*gf[0, mHs]^3)/108 - (Pi^2*gf[0, mHs]^3)/9 - 
           (I/3)*Pi*gf[-1, x]*gf[0, mHs]^3 + (11*gf[0, mHs]^4)/144 - 
           gf[0, mHs]^5/30 - (21*Pi^4*gf[0, mu2])/160 + 
           ((2*I)*Pi*(-1 + 2*x)*gf[0, mu2])/(1 + x)^2 + 
           (2*(364 + 607*x)*gf[0, mu2])/(81*(1 + x)) + 
           Pi^2*(-67/216 - x/(1 + x)^2)*gf[0, mu2] - (I/2)*Pi^3*gf[-1, x]*
            gf[0, mu2] + (11*Pi^2*gf[0, mHs]*gf[0, mu2])/72 - 
           (I/3)*Pi^3*gf[0, mHs]*gf[0, mu2] - ((2*I)*Pi*x*gf[0, mHs]*
             gf[0, mu2])/(1 + x)^2 + (-202/27 + 2/(1 + x))*gf[0, mHs]*
            gf[0, mu2] + Pi^2*gf[-1, x]*gf[0, mHs]*gf[0, mu2] + 
           (67*gf[0, mHs]^2*gf[0, mu2])/36 + (3*Pi^2*gf[0, mHs]^2*gf[0, mu2])/
            8 + I*Pi*gf[-1, x]*gf[0, mHs]^2*gf[0, mu2] - 
           (11*gf[0, mHs]^3*gf[0, mu2])/36 + (gf[0, mHs]^4*gf[0, mu2])/8 - 
           (11*Pi^2*gf[0, mu2]^2)/144 + (I/6)*Pi^3*gf[0, mu2]^2 + 
           (I*Pi*x*gf[0, mu2]^2)/(1 + x)^2 + ((74 + 101*x)*gf[0, mu2]^2)/
            (27 + 27*x) - (Pi^2*gf[-1, x]*gf[0, mu2]^2)/2 - 
           (67*gf[0, mHs]*gf[0, mu2]^2)/36 - (5*Pi^2*gf[0, mHs]*gf[0, mu2]^2)/
            12 - I*Pi*gf[-1, x]*gf[0, mHs]*gf[0, mu2]^2 + 
           (11*gf[0, mHs]^2*gf[0, mu2]^2)/24 - (gf[0, mHs]^3*gf[0, mu2]^2)/
            6 + (67*gf[0, mu2]^3)/108 + (11*Pi^2*gf[0, mu2]^3)/72 + 
           (I/3)*Pi*gf[-1, x]*gf[0, mu2]^3 - (11*gf[0, mHs]*gf[0, mu2]^3)/
            36 + (gf[0, mHs]^2*gf[0, mu2]^3)/12 + (11*gf[0, mu2]^4)/144 - 
           gf[0, mu2]^5/120 - (47*Pi^4*gf[0, tau])/1440 - 
           (Pi^2*gf[0, mHs]^2*gf[0, tau])/24 + (gf[0, mHs]^4*gf[0, tau])/24 + 
           (Pi^2*gf[0, mHs]*gf[0, mu2]*gf[0, tau])/12 - 
           (gf[0, mHs]^3*gf[0, mu2]*gf[0, tau])/6 - 
           (Pi^2*gf[0, mu2]^2*gf[0, tau])/24 + (gf[0, mHs]^2*gf[0, mu2]^2*
             gf[0, tau])/4 - (gf[0, mHs]*gf[0, mu2]^3*gf[0, tau])/6 + 
           (gf[0, mu2]^4*gf[0, tau])/24 - (Pi^4*gf[0, x])/360 + 
           Pi^2*(67/216 - x/(6*(1 + x)^2))*gf[0, x] + 
           (-1214/81 + (14*x)/(1 + x)^2)*gf[0, x] - 
           (11*Pi^2*gf[0, mHs]*gf[0, x])/72 - (I/6)*Pi^3*gf[0, mHs]*
            gf[0, x] + (202/27 - (6*x)/(1 + x)^2)*gf[0, mHs]*gf[0, x] + 
           (Pi^2*gf[-1, x]*gf[0, mHs]*gf[0, x])/6 + 
           (Pi^2*gf[0, mHs]^2*gf[0, x])/6 + (-67/36 + x/(1 + x)^2)*
            gf[0, mHs]^2*gf[0, x] + (11*gf[0, mHs]^3*gf[0, x])/36 + 
           (I/3)*Pi*gf[0, mHs]^3*gf[0, x] - (gf[-1, x]*gf[0, mHs]^3*gf[0, x])/
            3 - (gf[0, mHs]^4*gf[0, x])/6 + (11*Pi^2*gf[0, mu2]*gf[0, x])/
            72 + (I/6)*Pi^3*gf[0, mu2]*gf[0, x] + (-202/27 + (6*x)/(1 + x)^2)*
            gf[0, mu2]*gf[0, x] - (Pi^2*gf[-1, x]*gf[0, mu2]*gf[0, x])/6 - 
           (Pi^2*gf[0, mHs]*gf[0, mu2]*gf[0, x])/4 + 
           (67/18 - (2*x)/(1 + x)^2)*gf[0, mHs]*gf[0, mu2]*gf[0, x] - 
           (11*gf[0, mHs]^2*gf[0, mu2]*gf[0, x])/12 - I*Pi*gf[0, mHs]^2*
            gf[0, mu2]*gf[0, x] + gf[-1, x]*gf[0, mHs]^2*gf[0, mu2]*
            gf[0, x] + (gf[0, mHs]^3*gf[0, mu2]*gf[0, x])/2 + 
           (Pi^2*gf[0, mu2]^2*gf[0, x])/12 + (-67/36 + x/(1 + x)^2)*
            gf[0, mu2]^2*gf[0, x] + (11*gf[0, mHs]*gf[0, mu2]^2*gf[0, x])/
            12 + I*Pi*gf[0, mHs]*gf[0, mu2]^2*gf[0, x] - gf[-1, x]*gf[0, mHs]*
            gf[0, mu2]^2*gf[0, x] - (gf[0, mHs]^2*gf[0, mu2]^2*gf[0, x])/2 - 
           (11*gf[0, mu2]^3*gf[0, x])/36 - (I/3)*Pi*gf[0, mu2]^3*gf[0, x] + 
           (gf[-1, x]*gf[0, mu2]^3*gf[0, x])/3 + (gf[0, mHs]*gf[0, mu2]^3*
             gf[0, x])/6 - (Pi^2*gf[0, mHs]*gf[0, tau]*gf[0, x])/12 + 
           (gf[0, mHs]^3*gf[0, tau]*gf[0, x])/6 + (Pi^2*gf[0, mu2]*gf[0, tau]*
             gf[0, x])/12 - (gf[0, mHs]^2*gf[0, mu2]*gf[0, tau]*gf[0, x])/2 + 
           (gf[0, mHs]*gf[0, mu2]^2*gf[0, tau]*gf[0, x])/2 - 
           (gf[0, mu2]^3*gf[0, tau]*gf[0, x])/6 - (11*Pi^2*gf[0, x]^2)/144 - 
           (I/12)*Pi^3*gf[0, x]^2 + (101/27 - (3*x)/(1 + x)^2)*gf[0, x]^2 + 
           (Pi^2*gf[-1, x]*gf[0, x]^2)/12 + (Pi^2*gf[0, mHs]*gf[0, x]^2)/12 + 
           (-67/36 + x/(1 + x)^2)*gf[0, mHs]*gf[0, x]^2 + 
           (11*gf[0, mHs]^2*gf[0, x]^2)/24 + (I/2)*Pi*gf[0, mHs]^2*
            gf[0, x]^2 - (gf[-1, x]*gf[0, mHs]^2*gf[0, x]^2)/2 - 
           (gf[0, mHs]^3*gf[0, x]^2)/6 - (Pi^2*gf[0, mu2]*gf[0, x]^2)/24 + 
           (67/36 - x/(1 + x)^2)*gf[0, mu2]*gf[0, x]^2 - 
           (11*gf[0, mHs]*gf[0, mu2]*gf[0, x]^2)/12 - I*Pi*gf[0, mHs]*
            gf[0, mu2]*gf[0, x]^2 + gf[-1, x]*gf[0, mHs]*gf[0, mu2]*
            gf[0, x]^2 + (gf[0, mHs]^2*gf[0, mu2]*gf[0, x]^2)/4 + 
           (11*gf[0, mu2]^2*gf[0, x]^2)/24 + (I/2)*Pi*gf[0, mu2]^2*
            gf[0, x]^2 - (gf[-1, x]*gf[0, mu2]^2*gf[0, x]^2)/2 - 
           (gf[0, mu2]^3*gf[0, x]^2)/12 - (Pi^2*gf[0, tau]*gf[0, x]^2)/24 + 
           (gf[0, mHs]^2*gf[0, tau]*gf[0, x]^2)/4 - 
           (gf[0, mHs]*gf[0, mu2]*gf[0, tau]*gf[0, x]^2)/2 + 
           (gf[0, mu2]^2*gf[0, tau]*gf[0, x]^2)/4 + 
           (-67/108 + x/(3*(1 + x)^2))*gf[0, x]^3 + 
           (11*gf[0, mHs]*gf[0, x]^3)/36 + (I/3)*Pi*gf[0, mHs]*gf[0, x]^3 - 
           (gf[-1, x]*gf[0, mHs]*gf[0, x]^3)/3 - (11*gf[0, mu2]*gf[0, x]^3)/
            36 - (I/3)*Pi*gf[0, mu2]*gf[0, x]^3 + (gf[-1, x]*gf[0, mu2]*
             gf[0, x]^3)/3 - (gf[0, mHs]*gf[0, mu2]*gf[0, x]^3)/6 + 
           (gf[0, mu2]^2*gf[0, x]^3)/6 + (gf[0, mHs]*gf[0, tau]*gf[0, x]^3)/
            6 - (gf[0, mu2]*gf[0, tau]*gf[0, x]^3)/6 + (11*gf[0, x]^4)/144 + 
           (I/12)*Pi*gf[0, x]^4 - (gf[-1, x]*gf[0, x]^4)/12 + 
           (gf[0, mHs]*gf[0, x]^4)/12 - (gf[0, mu2]*gf[0, x]^4)/8 + 
           (gf[0, tau]*gf[0, x]^4)/24 + gf[0, x]^5/30 + 
           (I/2)*Pi^3*gf[0, -1, x] - (7*Pi^2*gf[0, mHs]*gf[0, -1, x])/6 - 
           I*Pi*gf[0, mHs]^2*gf[0, -1, x] + (gf[0, mHs]^3*gf[0, -1, x])/3 + 
           (7*Pi^2*gf[0, mu2]*gf[0, -1, x])/6 + (2*I)*Pi*gf[0, mHs]*
            gf[0, mu2]*gf[0, -1, x] - gf[0, mHs]^2*gf[0, mu2]*gf[0, -1, x] - 
           I*Pi*gf[0, mu2]^2*gf[0, -1, x] + gf[0, mHs]*gf[0, mu2]^2*
            gf[0, -1, x] - (gf[0, mu2]^3*gf[0, -1, x])/3 - 
           (7*Pi^2*gf[0, 0, -1, x])/6 - (2*I)*Pi*gf[0, mHs]*gf[0, 0, -1, x] + 
           gf[0, mHs]^2*gf[0, 0, -1, x] + (2*I)*Pi*gf[0, mu2]*
            gf[0, 0, -1, x] - 2*gf[0, mHs]*gf[0, mu2]*gf[0, 0, -1, x] + 
           gf[0, mu2]^2*gf[0, 0, -1, x] - (2*I)*Pi*gf[0, 0, 0, -1, x] + 
           2*gf[0, mHs]*gf[0, 0, 0, -1, x] - 2*gf[0, mu2]*gf[0, 0, 0, -1, 
             x] + 2*gf[0, 0, 0, 0, -1, x] - (469*Zeta[3])/54 - 
           (20*Pi^2*Zeta[3])/9 - ((14*I)/3)*Pi*gf[-1, x]*Zeta[3] + 
           (77*gf[0, mHs]*Zeta[3])/18 - (2*gf[0, mHs]^2*Zeta[3])/3 - 
           (77*gf[0, mu2]*Zeta[3])/18 - gf[0, mHs]*gf[0, mu2]*Zeta[3] + 
           (5*gf[0, mu2]^2*Zeta[3])/3 + (7*gf[0, mHs]*gf[0, tau]*Zeta[3])/3 - 
           (7*gf[0, mu2]*gf[0, tau]*Zeta[3])/3 + (77*gf[0, x]*Zeta[3])/18 + 
           ((14*I)/3)*Pi*gf[0, x]*Zeta[3] - (14*gf[-1, x]*gf[0, x]*Zeta[3])/
            3 - (4*gf[0, mHs]*gf[0, x]*Zeta[3])/3 - gf[0, mu2]*gf[0, x]*
            Zeta[3] + (7*gf[0, tau]*gf[0, x]*Zeta[3])/3 + 
           (5*gf[0, x]^2*Zeta[3])/3 + (14*gf[0, -1, x]*Zeta[3])/3 + 
           (36*Zeta[5])/5)) + eps^4*(nf*(-5840/729 + (41*Pi^2)/243 + 
           (47*Pi^4)/2592 + (976*gf[0, mHs])/243 - (7*Pi^2*gf[0, mHs])/81 - 
           (47*Pi^4*gf[0, mHs])/4320 - (82*gf[0, mHs]^2)/81 + 
           (5*Pi^2*gf[0, mHs]^2)/216 + (14*gf[0, mHs]^3)/81 - 
           (Pi^2*gf[0, mHs]^3)/216 - (5*gf[0, mHs]^4)/216 + 
           gf[0, mHs]^5/360 - (976*gf[0, mu2])/243 + (7*Pi^2*gf[0, mu2])/81 + 
           (47*Pi^4*gf[0, mu2])/4320 + (164*gf[0, mHs]*gf[0, mu2])/81 - 
           (5*Pi^2*gf[0, mHs]*gf[0, mu2])/108 - (14*gf[0, mHs]^2*gf[0, mu2])/
            27 + (Pi^2*gf[0, mHs]^2*gf[0, mu2])/72 + 
           (5*gf[0, mHs]^3*gf[0, mu2])/54 - (gf[0, mHs]^4*gf[0, mu2])/72 - 
           (82*gf[0, mu2]^2)/81 + (5*Pi^2*gf[0, mu2]^2)/216 + 
           (14*gf[0, mHs]*gf[0, mu2]^2)/27 - (Pi^2*gf[0, mHs]*gf[0, mu2]^2)/
            72 - (5*gf[0, mHs]^2*gf[0, mu2]^2)/36 + 
           (gf[0, mHs]^3*gf[0, mu2]^2)/36 - (14*gf[0, mu2]^3)/81 + 
           (Pi^2*gf[0, mu2]^3)/216 + (5*gf[0, mHs]*gf[0, mu2]^3)/54 - 
           (gf[0, mHs]^2*gf[0, mu2]^3)/36 - (5*gf[0, mu2]^4)/216 + 
           (gf[0, mHs]*gf[0, mu2]^4)/72 - gf[0, mu2]^5/360 + 
           (976*gf[0, x])/243 - (7*Pi^2*gf[0, x])/81 - (47*Pi^4*gf[0, x])/
            4320 - (164*gf[0, mHs]*gf[0, x])/81 + 
           (5*Pi^2*gf[0, mHs]*gf[0, x])/108 + (14*gf[0, mHs]^2*gf[0, x])/27 - 
           (Pi^2*gf[0, mHs]^2*gf[0, x])/72 - (5*gf[0, mHs]^3*gf[0, x])/54 + 
           (gf[0, mHs]^4*gf[0, x])/72 + (164*gf[0, mu2]*gf[0, x])/81 - 
           (5*Pi^2*gf[0, mu2]*gf[0, x])/108 - (28*gf[0, mHs]*gf[0, mu2]*
             gf[0, x])/27 + (Pi^2*gf[0, mHs]*gf[0, mu2]*gf[0, x])/36 + 
           (5*gf[0, mHs]^2*gf[0, mu2]*gf[0, x])/18 - 
           (gf[0, mHs]^3*gf[0, mu2]*gf[0, x])/18 + (14*gf[0, mu2]^2*gf[0, x])/
            27 - (Pi^2*gf[0, mu2]^2*gf[0, x])/72 - 
           (5*gf[0, mHs]*gf[0, mu2]^2*gf[0, x])/18 + 
           (gf[0, mHs]^2*gf[0, mu2]^2*gf[0, x])/12 + 
           (5*gf[0, mu2]^3*gf[0, x])/54 - (gf[0, mHs]*gf[0, mu2]^3*gf[0, x])/
            18 + (gf[0, mu2]^4*gf[0, x])/72 - (82*gf[0, x]^2)/81 + 
           (5*Pi^2*gf[0, x]^2)/216 + (14*gf[0, mHs]*gf[0, x]^2)/27 - 
           (Pi^2*gf[0, mHs]*gf[0, x]^2)/72 - (5*gf[0, mHs]^2*gf[0, x]^2)/36 + 
           (gf[0, mHs]^3*gf[0, x]^2)/36 - (14*gf[0, mu2]*gf[0, x]^2)/27 + 
           (Pi^2*gf[0, mu2]*gf[0, x]^2)/72 + (5*gf[0, mHs]*gf[0, mu2]*
             gf[0, x]^2)/18 - (gf[0, mHs]^2*gf[0, mu2]*gf[0, x]^2)/12 - 
           (5*gf[0, mu2]^2*gf[0, x]^2)/36 + (gf[0, mHs]*gf[0, mu2]^2*
             gf[0, x]^2)/12 - (gf[0, mu2]^3*gf[0, x]^2)/36 + 
           (14*gf[0, x]^3)/81 - (Pi^2*gf[0, x]^3)/216 - 
           (5*gf[0, mHs]*gf[0, x]^3)/54 + (gf[0, mHs]^2*gf[0, x]^3)/36 + 
           (5*gf[0, mu2]*gf[0, x]^3)/54 - (gf[0, mHs]*gf[0, mu2]*gf[0, x]^3)/
            18 + (gf[0, mu2]^2*gf[0, x]^3)/36 - (5*gf[0, x]^4)/216 + 
           (gf[0, mHs]*gf[0, x]^4)/72 - (gf[0, mu2]*gf[0, x]^4)/72 + 
           gf[0, x]^5/360 + (196*Zeta[3])/81 - (7*Pi^2*Zeta[3])/108 - 
           (35*gf[0, mHs]*Zeta[3])/27 + (7*gf[0, mHs]^2*Zeta[3])/18 + 
           (35*gf[0, mu2]*Zeta[3])/27 - (7*gf[0, mHs]*gf[0, mu2]*Zeta[3])/9 + 
           (7*gf[0, mu2]^2*Zeta[3])/18 - (35*gf[0, x]*Zeta[3])/27 + 
           (7*gf[0, mHs]*gf[0, x]*Zeta[3])/9 - (7*gf[0, mu2]*gf[0, x]*
             Zeta[3])/9 + (7*gf[0, x]^2*Zeta[3])/18 + (31*Zeta[5])/15) + 
         Nc*(43736/729 - (1181*Pi^6)/120960 - 30/(1 + x) - 
           ((I/2)*Pi^3*(-1 + 2*x))/(1 + x)^2 + ((2*I)*Pi*(-7 + 8*x))/
            (1 + x)^2 + (Pi^2*(1094 - 2915*x - 607*x^2))/(486*(1 + x)^2) + 
           Pi^4*(-3149/25920 + x/(6*(1 + x)^2)) - (I/48)*Pi^5*gf[-1, x] + 
           (517*Pi^4*gf[0, mHs])/8640 + ((2*I)/45)*Pi^5*gf[0, mHs] + 
           ((I/2)*Pi^3*x*gf[0, mHs])/(1 + x)^2 - ((2*I)*Pi*(-3 + 4*x)*
             gf[0, mHs])/(1 + x)^2 + (Pi^2*(-88 + 499*x + 101*x^2)*
             gf[0, mHs])/(162*(1 + x)^2) + (-7288/243 + 14/(1 + x))*
            gf[0, mHs] - (Pi^4*gf[-1, x]*gf[0, mHs])/6 - 
           (283*Pi^4*gf[0, mHs]^2)/2880 + (I*Pi*(-1 + 2*x)*gf[0, mHs]^2)/
            (1 + x)^2 + ((364 + 607*x)*gf[0, mHs]^2)/(81 + 81*x) + 
           Pi^2*(-67/432 - x/(2*(1 + x)^2))*gf[0, mHs]^2 - 
           (I/4)*Pi^3*gf[-1, x]*gf[0, mHs]^2 + (11*Pi^2*gf[0, mHs]^3)/432 - 
           (I/18)*Pi^3*gf[0, mHs]^3 - ((I/3)*Pi*x*gf[0, mHs]^3)/(1 + x)^2 + 
           (-101/81 + (3 + 3*x)^(-1))*gf[0, mHs]^3 + 
           (Pi^2*gf[-1, x]*gf[0, mHs]^3)/6 + (67*gf[0, mHs]^4)/432 + 
           (7*Pi^2*gf[0, mHs]^4)/288 + (I/12)*Pi*gf[-1, x]*gf[0, mHs]^4 - 
           (11*gf[0, mHs]^5)/720 + gf[0, mHs]^6/144 - (517*Pi^4*gf[0, mu2])/
            8640 - ((2*I)/45)*Pi^5*gf[0, mu2] - ((I/2)*Pi^3*x*gf[0, mu2])/
            (1 + x)^2 + ((2*I)*Pi*(-3 + 4*x)*gf[0, mu2])/(1 + x)^2 + 
           (2*(1943 + 3644*x)*gf[0, mu2])/(243*(1 + x)) + 
           (Pi^2*(88 - 499*x - 101*x^2)*gf[0, mu2])/(162*(1 + x)^2) + 
           (Pi^4*gf[-1, x]*gf[0, mu2])/6 + (59*Pi^4*gf[0, mHs]*gf[0, mu2])/
            360 - ((2*I)*Pi*(-1 + 2*x)*gf[0, mHs]*gf[0, mu2])/(1 + x)^2 + 
           Pi^2*(67/216 + x/(1 + x)^2)*gf[0, mHs]*gf[0, mu2] + 
           (-1214/81 + 6/(1 + x))*gf[0, mHs]*gf[0, mu2] + 
           (I/2)*Pi^3*gf[-1, x]*gf[0, mHs]*gf[0, mu2] - 
           (11*Pi^2*gf[0, mHs]^2*gf[0, mu2])/144 + (I/6)*Pi^3*gf[0, mHs]^2*
            gf[0, mu2] + (I*Pi*x*gf[0, mHs]^2*gf[0, mu2])/(1 + x)^2 + 
           ((74 + 101*x)*gf[0, mHs]^2*gf[0, mu2])/(27 + 27*x) - 
           (Pi^2*gf[-1, x]*gf[0, mHs]^2*gf[0, mu2])/2 - 
           (67*gf[0, mHs]^3*gf[0, mu2])/108 - (Pi^2*gf[0, mHs]^3*gf[0, mu2])/
            9 - (I/3)*Pi*gf[-1, x]*gf[0, mHs]^3*gf[0, mu2] + 
           (11*gf[0, mHs]^4*gf[0, mu2])/144 - (gf[0, mHs]^5*gf[0, mu2])/30 - 
           (21*Pi^4*gf[0, mu2]^2)/320 + (I*Pi*(-1 + 2*x)*gf[0, mu2]^2)/
            (1 + x)^2 + ((364 + 607*x)*gf[0, mu2]^2)/(81 + 81*x) + 
           Pi^2*(-67/432 - x/(2*(1 + x)^2))*gf[0, mu2]^2 - 
           (I/4)*Pi^3*gf[-1, x]*gf[0, mu2]^2 + (11*Pi^2*gf[0, mHs]*
             gf[0, mu2]^2)/144 - (I/6)*Pi^3*gf[0, mHs]*gf[0, mu2]^2 - 
           (I*Pi*x*gf[0, mHs]*gf[0, mu2]^2)/(1 + x)^2 + 
           (-101/27 + (1 + x)^(-1))*gf[0, mHs]*gf[0, mu2]^2 + 
           (Pi^2*gf[-1, x]*gf[0, mHs]*gf[0, mu2]^2)/2 + 
           (67*gf[0, mHs]^2*gf[0, mu2]^2)/72 + (3*Pi^2*gf[0, mHs]^2*
             gf[0, mu2]^2)/16 + (I/2)*Pi*gf[-1, x]*gf[0, mHs]^2*
            gf[0, mu2]^2 - (11*gf[0, mHs]^3*gf[0, mu2]^2)/72 + 
           (gf[0, mHs]^4*gf[0, mu2]^2)/16 - (11*Pi^2*gf[0, mu2]^3)/432 + 
           (I/18)*Pi^3*gf[0, mu2]^3 + ((I/3)*Pi*x*gf[0, mu2]^3)/(1 + x)^2 + 
           ((74 + 101*x)*gf[0, mu2]^3)/(81 + 81*x) - 
           (Pi^2*gf[-1, x]*gf[0, mu2]^3)/6 - (67*gf[0, mHs]*gf[0, mu2]^3)/
            108 - (5*Pi^2*gf[0, mHs]*gf[0, mu2]^3)/36 - (I/3)*Pi*gf[-1, x]*
            gf[0, mHs]*gf[0, mu2]^3 + (11*gf[0, mHs]^2*gf[0, mu2]^3)/72 - 
           (gf[0, mHs]^3*gf[0, mu2]^3)/18 + (67*gf[0, mu2]^4)/432 + 
           (11*Pi^2*gf[0, mu2]^4)/288 + (I/12)*Pi*gf[-1, x]*gf[0, mu2]^4 - 
           (11*gf[0, mHs]*gf[0, mu2]^4)/144 + (gf[0, mHs]^2*gf[0, mu2]^4)/
            48 + (11*gf[0, mu2]^5)/720 - gf[0, mu2]^6/720 + 
           (47*Pi^4*gf[0, mHs]*gf[0, tau])/1440 + 
           (Pi^2*gf[0, mHs]^3*gf[0, tau])/72 - (gf[0, mHs]^5*gf[0, tau])/
            120 - (47*Pi^4*gf[0, mu2]*gf[0, tau])/1440 - 
           (Pi^2*gf[0, mHs]^2*gf[0, mu2]*gf[0, tau])/24 + 
           (gf[0, mHs]^4*gf[0, mu2]*gf[0, tau])/24 + 
           (Pi^2*gf[0, mHs]*gf[0, mu2]^2*gf[0, tau])/24 - 
           (gf[0, mHs]^3*gf[0, mu2]^2*gf[0, tau])/12 - 
           (Pi^2*gf[0, mu2]^3*gf[0, tau])/72 + (gf[0, mHs]^2*gf[0, mu2]^3*
             gf[0, tau])/12 - (gf[0, mHs]*gf[0, mu2]^4*gf[0, tau])/24 + 
           (gf[0, mu2]^5*gf[0, tau])/120 + (517*Pi^4*gf[0, x])/8640 + 
           ((47*I)/720)*Pi^5*gf[0, x] + Pi^2*(101/162 - x/(2*(1 + x)^2))*
            gf[0, x] + (-7288/243 + (30*x)/(1 + x)^2)*gf[0, x] - 
           (47*Pi^4*gf[-1, x]*gf[0, x])/720 - (43*Pi^4*gf[0, mHs]*gf[0, x])/
            1440 + (1214/81 - (14*x)/(1 + x)^2)*gf[0, mHs]*gf[0, x] + 
           Pi^2*(-67/216 + x/(6*(1 + x)^2))*gf[0, mHs]*gf[0, x] + 
           (11*Pi^2*gf[0, mHs]^2*gf[0, x])/144 + (I/12)*Pi^3*gf[0, mHs]^2*
            gf[0, x] + (-101/27 + (3*x)/(1 + x)^2)*gf[0, mHs]^2*gf[0, x] - 
           (Pi^2*gf[-1, x]*gf[0, mHs]^2*gf[0, x])/12 - 
           (5*Pi^2*gf[0, mHs]^3*gf[0, x])/72 + (67/108 - x/(3*(1 + x)^2))*
            gf[0, mHs]^3*gf[0, x] - (11*gf[0, mHs]^4*gf[0, x])/144 - 
           (I/12)*Pi*gf[0, mHs]^4*gf[0, x] + (gf[-1, x]*gf[0, mHs]^4*
             gf[0, x])/12 + (gf[0, mHs]^5*gf[0, x])/24 - 
           (Pi^4*gf[0, mu2]*gf[0, x])/360 + Pi^2*(67/216 - x/(6*(1 + x)^2))*
            gf[0, mu2]*gf[0, x] + (-1214/81 + (14*x)/(1 + x)^2)*gf[0, mu2]*
            gf[0, x] - (11*Pi^2*gf[0, mHs]*gf[0, mu2]*gf[0, x])/72 - 
           (I/6)*Pi^3*gf[0, mHs]*gf[0, mu2]*gf[0, x] + 
           (202/27 - (6*x)/(1 + x)^2)*gf[0, mHs]*gf[0, mu2]*gf[0, x] + 
           (Pi^2*gf[-1, x]*gf[0, mHs]*gf[0, mu2]*gf[0, x])/6 + 
           (Pi^2*gf[0, mHs]^2*gf[0, mu2]*gf[0, x])/6 + (-67/36 + x/(1 + x)^2)*
            gf[0, mHs]^2*gf[0, mu2]*gf[0, x] + (11*gf[0, mHs]^3*gf[0, mu2]*
             gf[0, x])/36 + (I/3)*Pi*gf[0, mHs]^3*gf[0, mu2]*gf[0, x] - 
           (gf[-1, x]*gf[0, mHs]^3*gf[0, mu2]*gf[0, x])/3 - 
           (gf[0, mHs]^4*gf[0, mu2]*gf[0, x])/6 + (11*Pi^2*gf[0, mu2]^2*
             gf[0, x])/144 + (I/12)*Pi^3*gf[0, mu2]^2*gf[0, x] + 
           (-101/27 + (3*x)/(1 + x)^2)*gf[0, mu2]^2*gf[0, x] - 
           (Pi^2*gf[-1, x]*gf[0, mu2]^2*gf[0, x])/12 - 
           (Pi^2*gf[0, mHs]*gf[0, mu2]^2*gf[0, x])/8 + (67/36 - x/(1 + x)^2)*
            gf[0, mHs]*gf[0, mu2]^2*gf[0, x] - (11*gf[0, mHs]^2*gf[0, mu2]^2*
             gf[0, x])/24 - (I/2)*Pi*gf[0, mHs]^2*gf[0, mu2]^2*gf[0, x] + 
           (gf[-1, x]*gf[0, mHs]^2*gf[0, mu2]^2*gf[0, x])/2 + 
           (gf[0, mHs]^3*gf[0, mu2]^2*gf[0, x])/4 + 
           (Pi^2*gf[0, mu2]^3*gf[0, x])/36 + (-67/108 + x/(3*(1 + x)^2))*
            gf[0, mu2]^3*gf[0, x] + (11*gf[0, mHs]*gf[0, mu2]^3*gf[0, x])/
            36 + (I/3)*Pi*gf[0, mHs]*gf[0, mu2]^3*gf[0, x] - 
           (gf[-1, x]*gf[0, mHs]*gf[0, mu2]^3*gf[0, x])/3 - 
           (gf[0, mHs]^2*gf[0, mu2]^3*gf[0, x])/6 - 
           (11*gf[0, mu2]^4*gf[0, x])/144 - (I/12)*Pi*gf[0, mu2]^4*gf[0, x] + 
           (gf[-1, x]*gf[0, mu2]^4*gf[0, x])/12 + (gf[0, mHs]*gf[0, mu2]^4*
             gf[0, x])/24 + (47*Pi^4*gf[0, tau]*gf[0, x])/1440 + 
           (Pi^2*gf[0, mHs]^2*gf[0, tau]*gf[0, x])/24 - 
           (gf[0, mHs]^4*gf[0, tau]*gf[0, x])/24 - 
           (Pi^2*gf[0, mHs]*gf[0, mu2]*gf[0, tau]*gf[0, x])/12 + 
           (gf[0, mHs]^3*gf[0, mu2]*gf[0, tau]*gf[0, x])/6 + 
           (Pi^2*gf[0, mu2]^2*gf[0, tau]*gf[0, x])/24 - 
           (gf[0, mHs]^2*gf[0, mu2]^2*gf[0, tau]*gf[0, x])/4 + 
           (gf[0, mHs]*gf[0, mu2]^3*gf[0, tau]*gf[0, x])/6 - 
           (gf[0, mu2]^4*gf[0, tau]*gf[0, x])/24 + (17*Pi^4*gf[0, x]^2)/960 + 
           (607/81 - (7*x)/(1 + x)^2)*gf[0, x]^2 + 
           Pi^2*(-67/432 + x/(12*(1 + x)^2))*gf[0, x]^2 + 
           (11*Pi^2*gf[0, mHs]*gf[0, x]^2)/144 + (I/12)*Pi^3*gf[0, mHs]*
            gf[0, x]^2 + (-101/27 + (3*x)/(1 + x)^2)*gf[0, mHs]*gf[0, x]^2 - 
           (Pi^2*gf[-1, x]*gf[0, mHs]*gf[0, x]^2)/12 - 
           (Pi^2*gf[0, mHs]^2*gf[0, x]^2)/16 + (67/72 - x/(2*(1 + x)^2))*
            gf[0, mHs]^2*gf[0, x]^2 - (11*gf[0, mHs]^3*gf[0, x]^2)/72 - 
           (I/6)*Pi*gf[0, mHs]^3*gf[0, x]^2 + (gf[-1, x]*gf[0, mHs]^3*
             gf[0, x]^2)/6 + (gf[0, mHs]^4*gf[0, x]^2)/16 - 
           (11*Pi^2*gf[0, mu2]*gf[0, x]^2)/144 - (I/12)*Pi^3*gf[0, mu2]*
            gf[0, x]^2 + (101/27 - (3*x)/(1 + x)^2)*gf[0, mu2]*gf[0, x]^2 + 
           (Pi^2*gf[-1, x]*gf[0, mu2]*gf[0, x]^2)/12 + 
           (Pi^2*gf[0, mHs]*gf[0, mu2]*gf[0, x]^2)/12 + 
           (-67/36 + x/(1 + x)^2)*gf[0, mHs]*gf[0, mu2]*gf[0, x]^2 + 
           (11*gf[0, mHs]^2*gf[0, mu2]*gf[0, x]^2)/24 + (I/2)*Pi*gf[0, mHs]^2*
            gf[0, mu2]*gf[0, x]^2 - (gf[-1, x]*gf[0, mHs]^2*gf[0, mu2]*
             gf[0, x]^2)/2 - (gf[0, mHs]^3*gf[0, mu2]*gf[0, x]^2)/6 - 
           (Pi^2*gf[0, mu2]^2*gf[0, x]^2)/48 + (67/72 - x/(2*(1 + x)^2))*
            gf[0, mu2]^2*gf[0, x]^2 - (11*gf[0, mHs]*gf[0, mu2]^2*gf[0, x]^2)/
            24 - (I/2)*Pi*gf[0, mHs]*gf[0, mu2]^2*gf[0, x]^2 + 
           (gf[-1, x]*gf[0, mHs]*gf[0, mu2]^2*gf[0, x]^2)/2 + 
           (gf[0, mHs]^2*gf[0, mu2]^2*gf[0, x]^2)/8 + 
           (11*gf[0, mu2]^3*gf[0, x]^2)/72 + (I/6)*Pi*gf[0, mu2]^3*
            gf[0, x]^2 - (gf[-1, x]*gf[0, mu2]^3*gf[0, x]^2)/6 - 
           (gf[0, mu2]^4*gf[0, x]^2)/48 + (Pi^2*gf[0, mHs]*gf[0, tau]*
             gf[0, x]^2)/24 - (gf[0, mHs]^3*gf[0, tau]*gf[0, x]^2)/12 - 
           (Pi^2*gf[0, mu2]*gf[0, tau]*gf[0, x]^2)/24 + 
           (gf[0, mHs]^2*gf[0, mu2]*gf[0, tau]*gf[0, x]^2)/4 - 
           (gf[0, mHs]*gf[0, mu2]^2*gf[0, tau]*gf[0, x]^2)/4 + 
           (gf[0, mu2]^3*gf[0, tau]*gf[0, x]^2)/12 + (11*Pi^2*gf[0, x]^3)/
            432 + (I/36)*Pi^3*gf[0, x]^3 + (-101/81 + x/(1 + x)^2)*
            gf[0, x]^3 - (Pi^2*gf[-1, x]*gf[0, x]^3)/36 - 
           (Pi^2*gf[0, mHs]*gf[0, x]^3)/72 + (67/108 - x/(3*(1 + x)^2))*
            gf[0, mHs]*gf[0, x]^3 - (11*gf[0, mHs]^2*gf[0, x]^3)/72 - 
           (I/6)*Pi*gf[0, mHs]^2*gf[0, x]^3 + (gf[-1, x]*gf[0, mHs]^2*
             gf[0, x]^3)/6 + (gf[0, mHs]^3*gf[0, x]^3)/36 + 
           (-67/108 + x/(3*(1 + x)^2))*gf[0, mu2]*gf[0, x]^3 + 
           (11*gf[0, mHs]*gf[0, mu2]*gf[0, x]^3)/36 + (I/3)*Pi*gf[0, mHs]*
            gf[0, mu2]*gf[0, x]^3 - (gf[-1, x]*gf[0, mHs]*gf[0, mu2]*
             gf[0, x]^3)/3 - (11*gf[0, mu2]^2*gf[0, x]^3)/72 - 
           (I/6)*Pi*gf[0, mu2]^2*gf[0, x]^3 + (gf[-1, x]*gf[0, mu2]^2*
             gf[0, x]^3)/6 - (gf[0, mHs]*gf[0, mu2]^2*gf[0, x]^3)/12 + 
           (gf[0, mu2]^3*gf[0, x]^3)/18 + (Pi^2*gf[0, tau]*gf[0, x]^3)/72 - 
           (gf[0, mHs]^2*gf[0, tau]*gf[0, x]^3)/12 + 
           (gf[0, mHs]*gf[0, mu2]*gf[0, tau]*gf[0, x]^3)/6 - 
           (gf[0, mu2]^2*gf[0, tau]*gf[0, x]^3)/12 + (Pi^2*gf[0, x]^4)/288 + 
           (67/432 - x/(12*(1 + x)^2))*gf[0, x]^4 - 
           (11*gf[0, mHs]*gf[0, x]^4)/144 - (I/12)*Pi*gf[0, mHs]*gf[0, x]^4 + 
           (gf[-1, x]*gf[0, mHs]*gf[0, x]^4)/12 - (gf[0, mHs]^2*gf[0, x]^4)/
            48 + (11*gf[0, mu2]*gf[0, x]^4)/144 + (I/12)*Pi*gf[0, mu2]*
            gf[0, x]^4 - (gf[-1, x]*gf[0, mu2]*gf[0, x]^4)/12 + 
           (gf[0, mHs]*gf[0, mu2]*gf[0, x]^4)/12 - (gf[0, mu2]^2*gf[0, x]^4)/
            16 - (gf[0, mHs]*gf[0, tau]*gf[0, x]^4)/24 + 
           (gf[0, mu2]*gf[0, tau]*gf[0, x]^4)/24 - (11*gf[0, x]^5)/720 - 
           (I/60)*Pi*gf[0, x]^5 + (gf[-1, x]*gf[0, x]^5)/60 - 
           (gf[0, mHs]*gf[0, x]^5)/40 + (gf[0, mu2]*gf[0, x]^5)/30 - 
           (gf[0, tau]*gf[0, x]^5)/120 - gf[0, x]^6/144 - 
           (73*Pi^4*gf[0, -1, x])/720 - (I/2)*Pi^3*gf[0, mHs]*gf[0, -1, x] + 
           (7*Pi^2*gf[0, mHs]^2*gf[0, -1, x])/12 + (I/3)*Pi*gf[0, mHs]^3*
            gf[0, -1, x] - (gf[0, mHs]^4*gf[0, -1, x])/12 + 
           (I/2)*Pi^3*gf[0, mu2]*gf[0, -1, x] - (7*Pi^2*gf[0, mHs]*gf[0, mu2]*
             gf[0, -1, x])/6 - I*Pi*gf[0, mHs]^2*gf[0, mu2]*gf[0, -1, x] + 
           (gf[0, mHs]^3*gf[0, mu2]*gf[0, -1, x])/3 + 
           (7*Pi^2*gf[0, mu2]^2*gf[0, -1, x])/12 + I*Pi*gf[0, mHs]*
            gf[0, mu2]^2*gf[0, -1, x] - (gf[0, mHs]^2*gf[0, mu2]^2*
             gf[0, -1, x])/2 - (I/3)*Pi*gf[0, mu2]^3*gf[0, -1, x] + 
           (gf[0, mHs]*gf[0, mu2]^3*gf[0, -1, x])/3 - 
           (gf[0, mu2]^4*gf[0, -1, x])/12 - (I/2)*Pi^3*gf[0, 0, -1, x] + 
           (7*Pi^2*gf[0, mHs]*gf[0, 0, -1, x])/6 + I*Pi*gf[0, mHs]^2*
            gf[0, 0, -1, x] - (gf[0, mHs]^3*gf[0, 0, -1, x])/3 - 
           (7*Pi^2*gf[0, mu2]*gf[0, 0, -1, x])/6 - (2*I)*Pi*gf[0, mHs]*
            gf[0, mu2]*gf[0, 0, -1, x] + gf[0, mHs]^2*gf[0, mu2]*
            gf[0, 0, -1, x] + I*Pi*gf[0, mu2]^2*gf[0, 0, -1, x] - 
           gf[0, mHs]*gf[0, mu2]^2*gf[0, 0, -1, x] + 
           (gf[0, mu2]^3*gf[0, 0, -1, x])/3 + (7*Pi^2*gf[0, 0, 0, -1, x])/6 + 
           (2*I)*Pi*gf[0, mHs]*gf[0, 0, 0, -1, x] - gf[0, mHs]^2*
            gf[0, 0, 0, -1, x] - (2*I)*Pi*gf[0, mu2]*gf[0, 0, 0, -1, x] + 
           2*gf[0, mHs]*gf[0, mu2]*gf[0, 0, 0, -1, x] - gf[0, mu2]^2*
            gf[0, 0, 0, -1, x] + (2*I)*Pi*gf[0, 0, 0, 0, -1, x] - 
           2*gf[0, mHs]*gf[0, 0, 0, 0, -1, x] + 2*gf[0, mu2]*
            gf[0, 0, 0, 0, -1, x] - 2*gf[0, 0, 0, 0, 0, -1, x] + 
           (77*Pi^2*Zeta[3])/216 - ((7*I)/9)*Pi^3*Zeta[3] - 
           (((14*I)/3)*Pi*x*Zeta[3])/(1 + x)^2 + (-1414/81 + 14/(3*(1 + x)))*
            Zeta[3] + (7*Pi^2*gf[-1, x]*Zeta[3])/3 + (469*gf[0, mHs]*Zeta[3])/
            54 + (73*Pi^2*gf[0, mHs]*Zeta[3])/36 + ((14*I)/3)*Pi*gf[-1, x]*
            gf[0, mHs]*Zeta[3] - (77*gf[0, mHs]^2*Zeta[3])/36 + 
           (11*gf[0, mHs]^3*Zeta[3])/18 - (469*gf[0, mu2]*Zeta[3])/54 - 
           (20*Pi^2*gf[0, mu2]*Zeta[3])/9 - ((14*I)/3)*Pi*gf[-1, x]*
            gf[0, mu2]*Zeta[3] + (77*gf[0, mHs]*gf[0, mu2]*Zeta[3])/18 - 
           (2*gf[0, mHs]^2*gf[0, mu2]*Zeta[3])/3 - (77*gf[0, mu2]^2*Zeta[3])/
            36 - (gf[0, mHs]*gf[0, mu2]^2*Zeta[3])/2 + 
           (5*gf[0, mu2]^3*Zeta[3])/9 + (7*Pi^2*gf[0, tau]*Zeta[3])/36 - 
           (7*gf[0, mHs]^2*gf[0, tau]*Zeta[3])/6 + 
           (7*gf[0, mHs]*gf[0, mu2]*gf[0, tau]*Zeta[3])/3 - 
           (7*gf[0, mu2]^2*gf[0, tau]*Zeta[3])/6 - (11*Pi^2*gf[0, x]*Zeta[3])/
            36 + (7*(67 - (36*x)/(1 + x)^2)*gf[0, x]*Zeta[3])/54 - 
           (77*gf[0, mHs]*gf[0, x]*Zeta[3])/18 - ((14*I)/3)*Pi*gf[0, mHs]*
            gf[0, x]*Zeta[3] + (14*gf[-1, x]*gf[0, mHs]*gf[0, x]*Zeta[3])/3 + 
           (11*gf[0, mHs]^2*gf[0, x]*Zeta[3])/6 + (77*gf[0, mu2]*gf[0, x]*
             Zeta[3])/18 + ((14*I)/3)*Pi*gf[0, mu2]*gf[0, x]*Zeta[3] - 
           (14*gf[-1, x]*gf[0, mu2]*gf[0, x]*Zeta[3])/3 - 
           (4*gf[0, mHs]*gf[0, mu2]*gf[0, x]*Zeta[3])/3 - 
           (gf[0, mu2]^2*gf[0, x]*Zeta[3])/2 - (7*gf[0, mHs]*gf[0, tau]*
             gf[0, x]*Zeta[3])/3 + (7*gf[0, mu2]*gf[0, tau]*gf[0, x]*Zeta[3])/
            3 - (77*gf[0, x]^2*Zeta[3])/36 - ((7*I)/3)*Pi*gf[0, x]^2*
            Zeta[3] + (7*gf[-1, x]*gf[0, x]^2*Zeta[3])/3 - 
           (gf[0, mHs]*gf[0, x]^2*Zeta[3])/2 + (5*gf[0, mu2]*gf[0, x]^2*
             Zeta[3])/3 - (7*gf[0, tau]*gf[0, x]^2*Zeta[3])/6 - 
           (17*gf[0, x]^3*Zeta[3])/18 + ((14*I)/3)*Pi*gf[0, -1, x]*Zeta[3] - 
           (14*gf[0, mHs]*gf[0, -1, x]*Zeta[3])/3 + 
           (14*gf[0, mu2]*gf[0, -1, x]*Zeta[3])/3 - 
           (14*gf[0, 0, -1, x]*Zeta[3])/3 - (91*Zeta[3]^2)/18 - 
           (341*Zeta[5])/30 - gf[0, mHs]*Zeta[5] + (36*gf[0, mu2]*Zeta[5])/
            5 - (31*gf[0, tau]*Zeta[5])/5 - gf[0, x]*Zeta[5]))) + 
     a^2*(Nc^2/(2*eps^4) + ((-5*Nc*nf)/6 + Nc^2*(55/12 + gf[0, mu2] - 
           gf[0, tau]))/eps^3 + nf^2*(19/162 + Pi^2/108 - 
         (10*gf[0, mHs])/27 + gf[0, mHs]^2/9 + (10*gf[0, mu2])/27 - 
         (2*gf[0, mHs]*gf[0, mu2])/9 + gf[0, mu2]^2/9 - (10*gf[0, x])/27 + 
         (2*gf[0, mHs]*gf[0, x])/9 - (2*gf[0, mu2]*gf[0, x])/9 + 
         gf[0, x]^2/9) + (nf^2/6 + Nc*nf*(-1 - gf[0, mHs]/3 - gf[0, mu2]/3 + 
           (2*gf[0, tau])/3 - gf[0, x]/3) + Nc^2*(-13/24 - Pi^2/3 - 
           (2*I)*Pi*gf[-1, x] + (11*gf[0, mHs])/6 - gf[0, mHs]^2/2 + 
           (11*gf[0, mu2])/6 + gf[0, mu2]^2 - (11*gf[0, tau])/3 + 
           gf[0, mHs]*gf[0, tau] - 2*gf[0, mu2]*gf[0, tau] + gf[0, tau]^2/2 + 
           (11*gf[0, x])/6 + (2*I)*Pi*gf[0, x] - 2*gf[-1, x]*gf[0, x] - 
           gf[0, mHs]*gf[0, x] + gf[0, tau]*gf[0, x] + gf[0, x]^2/2 + 
           2*gf[0, -1, x]))/eps^2 + 
       (-1/4*nf/Nc + nf^2*(-5/27 + gf[0, mHs]/9 - gf[0, mu2]/9 + 
           gf[0, x]/9) + Nc*nf*(511/108 + Pi^2/4 + ((2*I)/3)*Pi*gf[-1, x] - 
           (16*gf[0, mHs])/9 + gf[0, mHs]^2/3 + (26*gf[0, mu2])/9 - 
           (2*gf[0, mHs]*gf[0, mu2])/3 + gf[0, mu2]^2/3 - (10*gf[0, tau])/9 - 
           (16*gf[0, x])/9 - ((2*I)/3)*Pi*gf[0, x] + (2*gf[-1, x]*gf[0, x])/
            3 + (2*gf[0, mHs]*gf[0, x])/3 - (2*gf[0, mu2]*gf[0, x])/3 - 
           (2*gf[0, -1, x])/3) + Nc^2*((-11*Pi^2)/8 - (I/3)*Pi^3 - 
           ((2*I)*Pi*x)/(1 + x)^2 - (2021 + 2237*x)/(108*(1 + x)) - 
           ((11*I)/3)*Pi*gf[-1, x] + Pi^2*gf[-1, x] + (85*gf[0, mHs])/12 - 
           (Pi^2*gf[0, mHs])/6 + (2*I)*Pi*gf[-1, x]*gf[0, mHs] - 
           (11*gf[0, mHs]^2)/6 + gf[0, mHs]^3/3 - (523*gf[0, mu2])/36 - 
           (2*Pi^2*gf[0, mu2])/3 - (4*I)*Pi*gf[-1, x]*gf[0, mu2] + 
           (11*gf[0, mHs]*gf[0, mu2])/3 - gf[0, mHs]^2*gf[0, mu2] - 
           (11*gf[0, mu2]^2)/6 + (2*gf[0, mu2]^3)/3 + (67*gf[0, tau])/9 + 
           (5*Pi^2*gf[0, tau])/6 + (2*I)*Pi*gf[-1, x]*gf[0, tau] + 
           2*gf[0, mHs]*gf[0, mu2]*gf[0, tau] - 2*gf[0, mu2]^2*gf[0, tau] - 
           gf[0, mHs]*gf[0, tau]^2 + gf[0, mu2]*gf[0, tau]^2 + 
           ((11*I)/3)*Pi*gf[0, x] - (7*Pi^2*gf[0, x])/6 + 
           ((85 + 146*x + 85*x^2)*gf[0, x])/(12*(1 + x)^2) - 
           (11*gf[-1, x]*gf[0, x])/3 - (11*gf[0, mHs]*gf[0, x])/3 - 
           (2*I)*Pi*gf[0, mHs]*gf[0, x] + 2*gf[-1, x]*gf[0, mHs]*gf[0, x] + 
           gf[0, mHs]^2*gf[0, x] + (11*gf[0, mu2]*gf[0, x])/3 + 
           (4*I)*Pi*gf[0, mu2]*gf[0, x] - 4*gf[-1, x]*gf[0, mu2]*gf[0, x] - 
           2*gf[0, mHs]*gf[0, mu2]*gf[0, x] - (2*I)*Pi*gf[0, tau]*gf[0, x] + 
           2*gf[-1, x]*gf[0, tau]*gf[0, x] + 2*gf[0, mu2]*gf[0, tau]*
            gf[0, x] - gf[0, tau]^2*gf[0, x] - I*Pi*gf[0, x]^2 + 
           gf[-1, x]*gf[0, x]^2 + gf[0, mu2]*gf[0, x]^2 - 
           gf[0, tau]*gf[0, x]^2 - gf[0, x]^3/3 + (11*gf[0, -1, x])/3 + 
           (2*I)*Pi*gf[0, -1, x] - 2*gf[0, mHs]*gf[0, -1, x] + 
           4*gf[0, mu2]*gf[0, -1, x] - 2*gf[0, tau]*gf[0, -1, x] - 
           2*gf[0, 0, -1, x] - (17*Zeta[3])/6))/eps + 
       (nf*((I*Pi)/(1 + x)^2 + (63 + 55*x)/(8 + 8*x) - (3*gf[0, mHs])/2 + 
          (3*gf[0, mu2])/2 - ((1 + 6*x + 3*x^2)*gf[0, x])/(2*(1 + x)^2) - 
          6*Zeta[3]))/Nc + Nc*nf*((-31*Pi^2)/18 - (I/3)*Pi^3 - 
         ((5*I)*Pi)/(1 + x)^2 - (15827 + 12587*x)/(648*(1 + x)) - 
         ((10*I)/3)*Pi*gf[-1, x] + (5*Pi^2*gf[-1, x])/9 - 
         ((2*I)/3)*Pi*gf[-1, x]^2 + (557*gf[0, mHs])/54 + 
         (13*Pi^2*gf[0, mHs])/18 + ((4*I)/3)*Pi*gf[-1, x]*gf[0, mHs] - 
         (16*gf[0, mHs]^2)/9 + (2*gf[0, mHs]^3)/9 - (445*gf[0, mu2])/54 - 
         (13*Pi^2*gf[0, mu2])/18 - ((4*I)/3)*Pi*gf[-1, x]*gf[0, mu2] + 
         (4*gf[0, mHs]*gf[0, mu2])/3 + (4*gf[0, mu2]^2)/9 - 
         (2*gf[0, mHs]*gf[0, mu2]^2)/3 + (4*gf[0, mu2]^3)/9 - 
         (56*gf[0, tau])/27 + (20*gf[0, mHs]*gf[0, tau])/9 - 
         (2*gf[0, mHs]^2*gf[0, tau])/3 - (20*gf[0, mu2]*gf[0, tau])/9 + 
         (4*gf[0, mHs]*gf[0, mu2]*gf[0, tau])/3 - (2*gf[0, mu2]^2*gf[0, tau])/
          3 + ((10*I)/3)*Pi*gf[0, x] + (Pi^2*gf[0, x])/6 + 
         ((287 + 1114*x + 557*x^2)*gf[0, x])/(54*(1 + x)^2) - 
         (10*gf[-1, x]*gf[0, x])/3 + ((2*I)/3)*Pi*gf[-1, x]*gf[0, x] - 
         (2*gf[-1, x]^2*gf[0, x])/3 - (32*gf[0, mHs]*gf[0, x])/9 - 
         ((4*I)/3)*Pi*gf[0, mHs]*gf[0, x] + (4*gf[-1, x]*gf[0, mHs]*gf[0, x])/
          3 + (2*gf[0, mHs]^2*gf[0, x])/3 + (4*gf[0, mu2]*gf[0, x])/3 + 
         ((4*I)/3)*Pi*gf[0, mu2]*gf[0, x] - (4*gf[-1, x]*gf[0, mu2]*gf[0, x])/
          3 - (2*gf[0, mu2]^2*gf[0, x])/3 + (20*gf[0, tau]*gf[0, x])/9 - 
         (4*gf[0, mHs]*gf[0, tau]*gf[0, x])/3 + 
         (4*gf[0, mu2]*gf[0, tau]*gf[0, x])/3 - gf[0, x]^2/9 - 
         I*Pi*gf[0, x]^2 + gf[-1, x]*gf[0, x]^2 + (2*gf[0, mu2]*gf[0, x]^2)/
          3 - (2*gf[0, tau]*gf[0, x]^2)/3 - gf[0, x]^3/3 + 
         (10*gf[0, -1, x])/3 + (2*I)*Pi*gf[0, -1, x] + 
         (4*gf[-1, x]*gf[0, -1, x])/3 - (4*gf[0, mHs]*gf[0, -1, x])/3 + 
         (4*gf[0, mu2]*gf[0, -1, x])/3 + (2*gf[0, x]*gf[0, -1, x])/3 - 
         (4*gf[0, -1, -1, x])/3 - (10*gf[0, 0, -1, x])/3 - (26*Zeta[3])/9) + 
       Nc^2*(((11*I)/6)*Pi^3 + (173*Pi^4)/720 - (I*Pi*(-14 + x))/(1 + x)^2 + 
         (39169 + 29449*x)/(648*(1 + x)) + (Pi^2*(4811 + 10054*x + 4811*x^2))/
          (432*(1 + x)^2) + ((67*I)/3)*Pi*gf[-1, x] - (55*Pi^2*gf[-1, x])/
          18 + ((5*I)/3)*Pi^3*gf[-1, x] + ((11*I)/3)*Pi*gf[-1, x]^2 - 
         (4*Pi^2*gf[-1, x]^2)/3 - ((4*I)/3)*Pi*gf[-1, x]^3 - 
         (143*Pi^2*gf[0, mHs])/36 + (I/3)*Pi^3*gf[0, mHs] + 
         ((2*I)*Pi*x*gf[0, mHs])/(1 + x)^2 - ((51 + 47*x)*gf[0, mHs])/
          (2 + 2*x) - ((22*I)/3)*Pi*gf[-1, x]*gf[0, mHs] - 
         Pi^2*gf[-1, x]*gf[0, mHs] + (85*gf[0, mHs]^2)/12 + 
         (11*Pi^2*gf[0, mHs]^2)/12 - (11*gf[0, mHs]^3)/9 + 
         (143*Pi^2*gf[0, mu2])/36 - ((2*I)/3)*Pi^3*gf[0, mu2] - 
         ((4*I)*Pi*x*gf[0, mu2])/(1 + x)^2 + ((677 + 461*x)*gf[0, mu2])/
          (54 + 54*x) + ((22*I)/3)*Pi*gf[-1, x]*gf[0, mu2] + 
         2*Pi^2*gf[-1, x]*gf[0, mu2] + (13*gf[0, mHs]*gf[0, mu2])/18 - 
         (Pi^2*gf[0, mHs]*gf[0, mu2])/3 + (4*I)*Pi*gf[-1, x]*gf[0, mHs]*
          gf[0, mu2] + (2*gf[0, mHs]^3*gf[0, mu2])/3 - (281*gf[0, mu2]^2)/
          36 - (2*Pi^2*gf[0, mu2]^2)/3 - (4*I)*Pi*gf[-1, x]*gf[0, mu2]^2 + 
         (11*gf[0, mHs]*gf[0, mu2]^2)/3 - gf[0, mHs]^2*gf[0, mu2]^2 - 
         (22*gf[0, mu2]^3)/9 + gf[0, mu2]^4/3 + (I/3)*Pi^3*gf[0, tau] + 
         ((2*I)*Pi*x*gf[0, tau])/(1 + x)^2 + ((350 + 404*x)*gf[0, tau])/
          (27 + 27*x) - Pi^2*gf[-1, x]*gf[0, tau] - 
         (134*gf[0, mHs]*gf[0, tau])/9 - (3*Pi^2*gf[0, mHs]*gf[0, tau])/2 - 
         (4*I)*Pi*gf[-1, x]*gf[0, mHs]*gf[0, tau] + 
         (11*gf[0, mHs]^2*gf[0, tau])/3 - (2*gf[0, mHs]^3*gf[0, tau])/3 + 
         (134*gf[0, mu2]*gf[0, tau])/9 + (5*Pi^2*gf[0, mu2]*gf[0, tau])/3 + 
         (4*I)*Pi*gf[-1, x]*gf[0, mu2]*gf[0, tau] - 
         (22*gf[0, mHs]*gf[0, mu2]*gf[0, tau])/3 + 
         (11*gf[0, mu2]^2*gf[0, tau])/3 + 2*gf[0, mHs]*gf[0, mu2]^2*
          gf[0, tau] - (4*gf[0, mu2]^3*gf[0, tau])/3 - (Pi^2*gf[0, tau]^2)/
          12 + gf[0, mHs]^2*gf[0, tau]^2 - 2*gf[0, mHs]*gf[0, mu2]*
          gf[0, tau]^2 + gf[0, mu2]^2*gf[0, tau]^2 - ((67*I)/3)*Pi*gf[0, x] - 
         (11*Pi^2*gf[0, x])/12 - ((4*I)/3)*Pi^3*gf[0, x] - 
         ((23 + 100*x + 47*x^2)*gf[0, x])/(2*(1 + x)^2) + 
         (67*gf[-1, x]*gf[0, x])/3 - ((11*I)/3)*Pi*gf[-1, x]*gf[0, x] + 
         (16*Pi^2*gf[-1, x]*gf[0, x])/3 + (11*gf[-1, x]^2*gf[0, x])/3 + 
         (4*I)*Pi*gf[-1, x]^2*gf[0, x] - (4*gf[-1, x]^3*gf[0, x])/3 + 
         ((22*I)/3)*Pi*gf[0, mHs]*gf[0, x] + (17*Pi^2*gf[0, mHs]*gf[0, x])/
          6 + ((85 + 182*x + 85*x^2)*gf[0, mHs]*gf[0, x])/(6*(1 + x)^2) - 
         (22*gf[-1, x]*gf[0, mHs]*gf[0, x])/3 + (2*I)*Pi*gf[-1, x]*gf[0, mHs]*
          gf[0, x] - (11*gf[0, mHs]^2*gf[0, x])/3 - ((22*I)/3)*Pi*gf[0, mu2]*
          gf[0, x] - (7*Pi^2*gf[0, mu2]*gf[0, x])/3 + 
         ((13 - 46*x + 13*x^2)*gf[0, mu2]*gf[0, x])/(18*(1 + x)^2) + 
         (22*gf[-1, x]*gf[0, mu2]*gf[0, x])/3 - (4*I)*Pi*gf[0, mHs]*
          gf[0, mu2]*gf[0, x] + 4*gf[-1, x]*gf[0, mHs]*gf[0, mu2]*gf[0, x] + 
         2*gf[0, mHs]^2*gf[0, mu2]*gf[0, x] + (11*gf[0, mu2]^2*gf[0, x])/3 + 
         (4*I)*Pi*gf[0, mu2]^2*gf[0, x] - 4*gf[-1, x]*gf[0, mu2]^2*gf[0, x] - 
         2*gf[0, mHs]*gf[0, mu2]^2*gf[0, x] - (Pi^2*gf[0, tau]*gf[0, x])/2 + 
         (-134/9 + (2*x)/(1 + x)^2)*gf[0, tau]*gf[0, x] - 
         (2*I)*Pi*gf[-1, x]*gf[0, tau]*gf[0, x] + 
         (22*gf[0, mHs]*gf[0, tau]*gf[0, x])/3 + (4*I)*Pi*gf[0, mHs]*
          gf[0, tau]*gf[0, x] - 4*gf[-1, x]*gf[0, mHs]*gf[0, tau]*gf[0, x] - 
         2*gf[0, mHs]^2*gf[0, tau]*gf[0, x] - (22*gf[0, mu2]*gf[0, tau]*
           gf[0, x])/3 - (4*I)*Pi*gf[0, mu2]*gf[0, tau]*gf[0, x] + 
         4*gf[-1, x]*gf[0, mu2]*gf[0, tau]*gf[0, x] + 2*gf[0, mu2]^2*
          gf[0, tau]*gf[0, x] + 2*gf[0, mHs]*gf[0, tau]^2*gf[0, x] - 
         2*gf[0, mu2]*gf[0, tau]^2*gf[0, x] + ((11*I)/2)*Pi*gf[0, x]^2 - 
         (5*Pi^2*gf[0, x]^2)/4 - ((49 + 86*x + 49*x^2)*gf[0, x]^2)/
          (12*(1 + x)^2) - (11*gf[-1, x]*gf[0, x]^2)/2 - 
         (5*I)*Pi*gf[-1, x]*gf[0, x]^2 + 2*gf[-1, x]^2*gf[0, x]^2 - 
         I*Pi*gf[0, mHs]*gf[0, x]^2 + gf[-1, x]*gf[0, mHs]*gf[0, x]^2 - 
         (11*gf[0, mu2]*gf[0, x]^2)/3 - (2*I)*Pi*gf[0, mu2]*gf[0, x]^2 + 
         2*gf[-1, x]*gf[0, mu2]*gf[0, x]^2 + gf[0, mu2]^2*gf[0, x]^2 + 
         (11*gf[0, tau]*gf[0, x]^2)/3 + (3*I)*Pi*gf[0, tau]*gf[0, x]^2 - 
         3*gf[-1, x]*gf[0, tau]*gf[0, x]^2 - 2*gf[0, mu2]*gf[0, tau]*
          gf[0, x]^2 + gf[0, tau]^2*gf[0, x]^2 + (11*gf[0, x]^3)/6 + 
         ((4*I)/3)*Pi*gf[0, x]^3 - (4*gf[-1, x]*gf[0, x]^3)/3 - 
         (gf[0, mHs]*gf[0, x]^3)/3 - (2*gf[0, mu2]*gf[0, x]^3)/3 + 
         gf[0, tau]*gf[0, x]^3 + gf[0, x]^4/4 - (67*gf[0, -1, x])/3 - 
         (11*I)*Pi*gf[0, -1, x] - (11*Pi^2*gf[0, -1, x])/3 - 
         (22*gf[-1, x]*gf[0, -1, x])/3 + 4*gf[-1, x]^2*gf[0, -1, x] + 
         (22*gf[0, mHs]*gf[0, -1, x])/3 - (2*I)*Pi*gf[0, mHs]*gf[0, -1, x] - 
         (22*gf[0, mu2]*gf[0, -1, x])/3 + (4*I)*Pi*gf[0, mu2]*gf[0, -1, x] - 
         4*gf[0, mHs]*gf[0, mu2]*gf[0, -1, x] + 4*gf[0, mu2]^2*gf[0, -1, x] - 
         (2*I)*Pi*gf[0, tau]*gf[0, -1, x] + 4*gf[0, mHs]*gf[0, tau]*
          gf[0, -1, x] - 4*gf[0, mu2]*gf[0, tau]*gf[0, -1, x] - 
         (11*gf[0, x]*gf[0, -1, x])/3 + (4*I)*Pi*gf[0, x]*gf[0, -1, x] - 
         2*gf[0, mHs]*gf[0, x]*gf[0, -1, x] + 2*gf[0, tau]*gf[0, x]*
          gf[0, -1, x] + gf[0, x]^2*gf[0, -1, x] + (22*gf[0, -1, -1, x])/3 - 
         8*gf[-1, x]*gf[0, -1, -1, x] + (55*gf[0, 0, -1, x])/3 - 
         (6*I)*Pi*gf[0, 0, -1, x] - 8*gf[-1, x]*gf[0, 0, -1, x] + 
         2*gf[0, mHs]*gf[0, 0, -1, x] - 4*gf[0, mu2]*gf[0, 0, -1, x] + 
         2*gf[0, tau]*gf[0, 0, -1, x] - 4*gf[0, x]*gf[0, 0, -1, x] + 
         8*gf[0, -1, -1, -1, x] + 8*gf[0, 0, -1, -1, x] + 
         14*gf[0, 0, 0, -1, x] - (154*Zeta[3])/9 + gf[0, mHs]*Zeta[3] - 
         (17*gf[0, mu2]*Zeta[3])/3 + (14*gf[0, tau]*Zeta[3])/3 + 
         gf[0, x]*Zeta[3]) + eps*(nf^2*(256/243 - (5*Pi^2)/162 - 
           (131*gf[0, mHs])/81 + (Pi^2*gf[0, mHs])/54 + (20*gf[0, mHs]^2)/
            27 - (4*gf[0, mHs]^3)/27 + (131*gf[0, mu2])/81 - 
           (Pi^2*gf[0, mu2])/54 - (40*gf[0, mHs]*gf[0, mu2])/27 + 
           (4*gf[0, mHs]^2*gf[0, mu2])/9 + (20*gf[0, mu2]^2)/27 - 
           (4*gf[0, mHs]*gf[0, mu2]^2)/9 + (4*gf[0, mu2]^3)/27 - 
           (131*gf[0, x])/81 + (Pi^2*gf[0, x])/54 + (40*gf[0, mHs]*gf[0, x])/
            27 - (4*gf[0, mHs]^2*gf[0, x])/9 - (40*gf[0, mu2]*gf[0, x])/27 + 
           (8*gf[0, mHs]*gf[0, mu2]*gf[0, x])/9 - (4*gf[0, mu2]^2*gf[0, x])/
            9 + (20*gf[0, x]^2)/27 - (4*gf[0, mHs]*gf[0, x]^2)/9 + 
           (4*gf[0, mu2]*gf[0, x]^2)/9 - (4*gf[0, x]^3)/27 + 
           (7*Zeta[3])/27) + (nf*((((-2*I)/9)*Pi^3*x)/(1 + x)^2 + 
            ((I/6)*Pi*(67 + 40*x))/(1 + x)^2 + (5765 + 5117*x)/
             (144*(1 + x)) - (Pi^2*(89 + 78*x + 13*x^2))/(72*(1 + x)^2) - 
            (Pi^4*(29 + 78*x + 78*x^2 + 23*x^3))/(270*(1 + x)^3) + 
            ((2*I)/9)*Pi^3*gf[-1, x] + (2*Pi^2*x*gf[-1, x])/(3*(1 + x)^2) - 
            ((I/6)*Pi*(-4 + x)*gf[-1, x])/(1 + x) - (Pi^2*gf[-1, x]^2)/3 - 
            ((2*I)*Pi*gf[0, mHs])/(1 + x)^2 - ((63 + 55*x)*gf[0, mHs])/
             (4 + 4*x) + (3*gf[0, mHs]^2)/2 + ((2*I)*Pi*gf[0, mu2])/
             (1 + x)^2 + ((63 + 55*x)*gf[0, mu2])/(4 + 4*x) - 
            3*gf[0, mHs]*gf[0, mu2] + (3*gf[0, mu2]^2)/2 - 
            (2*Pi^2*x*gf[0, x])/(9*(1 + x)^2) + ((I/6)*Pi*x*(9 + x)*gf[0, x])/
             (1 + x)^2 - ((I/9)*Pi^3*x*(3 + 3*x + 2*x^2)*gf[0, x])/
             (1 + x)^3 - ((55 + 274*x + 165*x^2)*gf[0, x])/(12*(1 + x)^2) + 
            (2*Pi^2*gf[-1, x]*gf[0, x])/9 - (((4*I)/3)*Pi*x*gf[-1, x]*
              gf[0, x])/(1 + x)^2 + ((4 - x)*gf[-1, x]*gf[0, x])/(6 + 6*x) + 
            ((2*I)/3)*Pi*gf[-1, x]^2*gf[0, x] + ((1 + 6*x + 3*x^2)*gf[0, mHs]*
              gf[0, x])/(1 + x)^2 - ((1 + 6*x + 3*x^2)*gf[0, mu2]*gf[0, x])/
             (1 + x)^2 - (Pi^2*x*(3 + 3*x + 2*x^2)*gf[0, x]^2)/
             (18*(1 + x)^3) + ((6 + 45*x + 19*x^2)*gf[0, x]^2)/
             (12*(1 + x)^2) - (2*x*gf[-1, x]*gf[0, x]^2)/(3*(1 + x)^2) + 
            (gf[-1, x]^2*gf[0, x]^2)/3 + (((8*I)/3)*Pi*x*gf[0, -1, x])/
             (1 + x)^2 + ((-4 + x)*gf[0, -1, x])/(6*(1 + x)) + 
            (Pi^2*(-2 + 3*x + 3*x^2 + 4*x^3)*gf[0, -1, x])/(9*(1 + x)^3) - 
            ((8*I)/3)*Pi*gf[-1, x]*gf[0, -1, x] + (8*x*gf[0, x]*gf[0, -1, x])/
             (3*(1 + x)^2) - (((2*I)/3)*Pi*x*(3 + 3*x + 2*x^2)*gf[0, x]*
              gf[0, -1, x])/(1 + x)^3 - (8*gf[-1, x]*gf[0, x]*gf[0, -1, x])/
             3 - (x*(3 + 3*x + 2*x^2)*gf[0, x]^2*gf[0, -1, x])/
             (3*(1 + x)^3) - (2*gf[0, -1, x]^2)/3 + (4*I)*Pi*
             gf[0, -1, -1, x] + 4*gf[0, x]*gf[0, -1, -1, x] - 
            (4*x*gf[0, 0, -1, x])/(1 + x)^2 + ((2*I)*Pi*x*(3 + 3*x + 2*x^2)*
              gf[0, 0, -1, x])/(1 + x)^3 + 4*gf[-1, x]*gf[0, 0, -1, x] + 
            (2*x*(3 + 3*x + 2*x^2)*gf[0, x]*gf[0, 0, -1, x])/(1 + x)^3 - 
            4*gf[0, 0, -1, -1, x] - (4*x*(3 + 3*x + 2*x^2)*gf[0, 0, 0, -1, 
               x])/(1 + x)^3 - ((65 + 118*x + 65*x^2)*Zeta[3])/
             (3*(1 + x)^2) - ((2*I)*Pi*(4 + 9*x + 9*x^2 + 2*x^3)*Zeta[3])/
             (1 + x)^3 + 4*gf[-1, x]*Zeta[3] + 12*gf[0, mHs]*Zeta[3] - 
            12*gf[0, mu2]*Zeta[3] + (2*(2 + 9*x + 9*x^2 + 4*x^3)*gf[0, x]*
              Zeta[3])/(1 + x)^3))/Nc + Nc*nf*(((-1/18*I)*Pi*(669 + 284*x))/
            (1 + x)^2 - (473723 + 390563*x)/(3888*(1 + x)) + 
           (Pi^2*(619 - 502*x - 617*x^2))/(216*(1 + x)^2) - 
           ((I/27)*Pi^3*(35 + 64*x + 35*x^2))/(1 + x)^2 + 
           (Pi^4*(695 + 2013*x + 2013*x^2 + 647*x^3))/(2160*(1 + x)^3) + 
           ((8*I)/9)*Pi^3*gf[-1, x] - ((I/18)*Pi*(124 + 145*x)*gf[-1, x])/
            (1 + x) + (Pi^2*(85 + 152*x + 85*x^2)*gf[-1, x])/(27*(1 + x)^2) - 
           ((10*I)/9)*Pi*gf[-1, x]^2 + (8*Pi^2*gf[-1, x]^2)/9 + 
           ((2*I)/9)*Pi*gf[-1, x]^3 + (77*Pi^2*gf[0, mHs])/27 + 
           ((10*I)/9)*Pi^3*gf[0, mHs] + (((2*I)/3)*Pi*(15 + 4*x)*gf[0, mHs])/
            (1 + x)^2 + ((21971 + 19595*x)*gf[0, mHs])/(324*(1 + x)) + 
           ((20*I)/3)*Pi*gf[-1, x]*gf[0, mHs] - (22*Pi^2*gf[-1, x]*
             gf[0, mHs])/9 + ((4*I)/3)*Pi*gf[-1, x]^2*gf[0, mHs] - 
           (913*gf[0, mHs]^2)/54 - (11*Pi^2*gf[0, mHs]^2)/9 - 
           ((8*I)/3)*Pi*gf[-1, x]*gf[0, mHs]^2 + (74*gf[0, mHs]^3)/27 - 
           (7*gf[0, mHs]^4)/18 - (82*Pi^2*gf[0, mu2])/27 - 
           ((10*I)/9)*Pi^3*gf[0, mu2] - (((2*I)/3)*Pi*(15 + 4*x)*gf[0, mu2])/
            (1 + x)^2 - ((20659 + 18283*x)*gf[0, mu2])/(324*(1 + x)) - 
           ((20*I)/3)*Pi*gf[-1, x]*gf[0, mu2] + (22*Pi^2*gf[-1, x]*
             gf[0, mu2])/9 - ((4*I)/3)*Pi*gf[-1, x]^2*gf[0, mu2] + 
           (89*gf[0, mHs]*gf[0, mu2])/3 + (23*Pi^2*gf[0, mHs]*gf[0, mu2])/9 + 
           ((16*I)/3)*Pi*gf[-1, x]*gf[0, mHs]*gf[0, mu2] - 
           6*gf[0, mHs]^2*gf[0, mu2] + (8*gf[0, mHs]^3*gf[0, mu2])/9 - 
           (689*gf[0, mu2]^2)/54 - (4*Pi^2*gf[0, mu2]^2)/3 - 
           ((8*I)/3)*Pi*gf[-1, x]*gf[0, mu2]^2 + (34*gf[0, mHs]*gf[0, mu2]^2)/
            9 - (gf[0, mHs]^2*gf[0, mu2]^2)/3 - (14*gf[0, mu2]^3)/27 - 
           (4*gf[0, mHs]*gf[0, mu2]^3)/9 + (5*gf[0, mu2]^4)/18 - 
           (328*gf[0, tau])/81 + (5*Pi^2*gf[0, tau])/27 + 
           (112*gf[0, mHs]*gf[0, tau])/27 - (Pi^2*gf[0, mHs]*gf[0, tau])/9 - 
           (20*gf[0, mHs]^2*gf[0, tau])/9 + (2*gf[0, mHs]^3*gf[0, tau])/3 - 
           (112*gf[0, mu2]*gf[0, tau])/27 + (Pi^2*gf[0, mu2]*gf[0, tau])/9 + 
           (40*gf[0, mHs]*gf[0, mu2]*gf[0, tau])/9 - 2*gf[0, mHs]^2*
            gf[0, mu2]*gf[0, tau] - (20*gf[0, mu2]^2*gf[0, tau])/9 + 
           2*gf[0, mHs]*gf[0, mu2]^2*gf[0, tau] - (2*gf[0, mu2]^3*gf[0, tau])/
            3 + ((I/9)*Pi^3*x*(3 + 3*x + 2*x^2)*gf[0, x])/(1 + x)^3 - 
           (2*Pi^2*(4 + 5*x + 4*x^2)*gf[0, x])/(27*(1 + x)^2) + 
           ((I/18)*Pi*(112 + 209*x + 145*x^2)*gf[0, x])/(1 + x)^2 + 
           ((9929 + 36454*x + 19595*x^2)*gf[0, x])/(324*(1 + x)^2) - 
           (4*Pi^2*gf[-1, x]*gf[0, x])/9 - ((124 + 145*x)*gf[-1, x]*gf[0, x])/
            (18*(1 + x)) + ((4*I)/9)*Pi*(5/2 + (3*x)/(1 + x)^2)*gf[-1, x]*
            gf[0, x] - (10*gf[-1, x]^2*gf[0, x])/9 - ((2*I)/3)*Pi*gf[-1, x]^2*
            gf[0, x] + (2*gf[-1, x]^3*gf[0, x])/9 - ((20*I)/3)*Pi*gf[0, mHs]*
            gf[0, x] - ((643 + 1754*x + 913*x^2)*gf[0, mHs]*gf[0, x])/
            (27*(1 + x)^2) + (20*gf[-1, x]*gf[0, mHs]*gf[0, x])/3 - 
           ((4*I)/3)*Pi*gf[-1, x]*gf[0, mHs]*gf[0, x] + 
           (4*gf[-1, x]^2*gf[0, mHs]*gf[0, x])/3 + (74*gf[0, mHs]^2*gf[0, x])/
            9 + ((8*I)/3)*Pi*gf[0, mHs]^2*gf[0, x] - 
           (8*gf[-1, x]*gf[0, mHs]^2*gf[0, x])/3 - (14*gf[0, mHs]^3*gf[0, x])/
            9 + ((20*I)/3)*Pi*gf[0, mu2]*gf[0, x] + 
           (Pi^2*gf[0, mu2]*gf[0, x])/9 + ((59 + 170*x + 89*x^2)*gf[0, mu2]*
             gf[0, x])/(3*(1 + x)^2) - (20*gf[-1, x]*gf[0, mu2]*gf[0, x])/3 + 
           ((4*I)/3)*Pi*gf[-1, x]*gf[0, mu2]*gf[0, x] - 
           (4*gf[-1, x]^2*gf[0, mu2]*gf[0, x])/3 - 12*gf[0, mHs]*gf[0, mu2]*
            gf[0, x] - ((16*I)/3)*Pi*gf[0, mHs]*gf[0, mu2]*gf[0, x] + 
           (16*gf[-1, x]*gf[0, mHs]*gf[0, mu2]*gf[0, x])/3 + 
           (8*gf[0, mHs]^2*gf[0, mu2]*gf[0, x])/3 + 
           (34*gf[0, mu2]^2*gf[0, x])/9 + ((8*I)/3)*Pi*gf[0, mu2]^2*
            gf[0, x] - (8*gf[-1, x]*gf[0, mu2]^2*gf[0, x])/3 - 
           (2*gf[0, mHs]*gf[0, mu2]^2*gf[0, x])/3 - (4*gf[0, mu2]^3*gf[0, x])/
            9 + (112*gf[0, tau]*gf[0, x])/27 - (Pi^2*gf[0, tau]*gf[0, x])/9 - 
           (40*gf[0, mHs]*gf[0, tau]*gf[0, x])/9 + 2*gf[0, mHs]^2*gf[0, tau]*
            gf[0, x] + (40*gf[0, mu2]*gf[0, tau]*gf[0, x])/9 - 
           4*gf[0, mHs]*gf[0, mu2]*gf[0, tau]*gf[0, x] + 2*gf[0, mu2]^2*
            gf[0, tau]*gf[0, x] - ((35*I)/9)*Pi*gf[0, x]^2 - 
           ((950 + 2881*x + 1391*x^2)*gf[0, x]^2)/(108*(1 + x)^2) + 
           (Pi^2*(2 + 9*x + 9*x^2 + 4*x^3)*gf[0, x]^2)/(18*(1 + x)^3) - 
           (I/3)*Pi*gf[-1, x]*gf[0, x]^2 + ((35 + 76*x + 35*x^2)*gf[-1, x]*
             gf[0, x]^2)/(9*(1 + x)^2) + (gf[-1, x]^2*gf[0, x]^2)/3 + 
           (44*gf[0, mHs]*gf[0, x]^2)/9 + ((10*I)/3)*Pi*gf[0, mHs]*
            gf[0, x]^2 - (10*gf[-1, x]*gf[0, mHs]*gf[0, x]^2)/3 - 
           gf[0, mHs]^2*gf[0, x]^2 - (8*gf[0, mu2]*gf[0, x]^2)/3 - 
           ((10*I)/3)*Pi*gf[0, mu2]*gf[0, x]^2 + (10*gf[-1, x]*gf[0, mu2]*
             gf[0, x]^2)/3 + gf[0, mu2]^2*gf[0, x]^2 - 
           (20*gf[0, tau]*gf[0, x]^2)/9 + 2*gf[0, mHs]*gf[0, tau]*
            gf[0, x]^2 - 2*gf[0, mu2]*gf[0, tau]*gf[0, x]^2 + gf[0, x]^3/3 + 
           ((11*I)/9)*Pi*gf[0, x]^3 - (11*gf[-1, x]*gf[0, x]^3)/9 + 
           (4*gf[0, mHs]*gf[0, x]^3)/9 - (10*gf[0, mu2]*gf[0, x]^3)/9 + 
           (2*gf[0, tau]*gf[0, x]^3)/3 + (5*gf[0, x]^4)/12 + 
           ((124 + 145*x)*gf[0, -1, x])/(18 + 18*x) + 
           (((2*I)/9)*Pi*(35 + 58*x + 35*x^2)*gf[0, -1, x])/(1 + x)^2 - 
           (Pi^2*(28 + 93*x + 93*x^2 + 34*x^3)*gf[0, -1, x])/(9*(1 + x)^3) + 
           (20*gf[-1, x]*gf[0, -1, x])/9 + ((8*I)/3)*Pi*gf[-1, x]*
            gf[0, -1, x] - (2*gf[-1, x]^2*gf[0, -1, x])/3 - 
           (20*gf[0, mHs]*gf[0, -1, x])/3 - ((20*I)/3)*Pi*gf[0, mHs]*
            gf[0, -1, x] - (8*gf[-1, x]*gf[0, mHs]*gf[0, -1, x])/3 + 
           (8*gf[0, mHs]^2*gf[0, -1, x])/3 + (20*gf[0, mu2]*gf[0, -1, x])/3 + 
           ((20*I)/3)*Pi*gf[0, mu2]*gf[0, -1, x] + 
           (8*gf[-1, x]*gf[0, mu2]*gf[0, -1, x])/3 - 
           (16*gf[0, mHs]*gf[0, mu2]*gf[0, -1, x])/3 + 
           (8*gf[0, mu2]^2*gf[0, -1, x])/3 + (2*(5 - 2*x + 5*x^2)*gf[0, x]*
             gf[0, -1, x])/(9*(1 + x)^2) + (((2*I)/3)*Pi*(-1 + x^3)*gf[0, x]*
             gf[0, -1, x])/(1 + x)^3 - (4*gf[0, mHs]*gf[0, x]*gf[0, -1, x])/
            3 + (4*gf[0, mu2]*gf[0, x]*gf[0, -1, x])/3 - 
           ((3 + 6*x + 6*x^2 + x^3)*gf[0, x]^2*gf[0, -1, x])/(3*(1 + x)^3) - 
           (20*gf[0, -1, -1, x])/9 - ((8*I)/3)*Pi*gf[0, -1, -1, x] + 
           (4*gf[-1, x]*gf[0, -1, -1, x])/3 + (8*gf[0, mHs]*gf[0, -1, -1, x])/
            3 - (8*gf[0, mu2]*gf[0, -1, -1, x])/3 - 
           (2*(5 + 8*x + 5*x^2)*gf[0, 0, -1, x])/(1 + x)^2 - 
           ((2*I)*Pi*(3 + 12*x + 12*x^2 + 5*x^3)*gf[0, 0, -1, x])/(1 + x)^3 - 
           (4*gf[-1, x]*gf[0, 0, -1, x])/3 + (28*gf[0, mHs]*gf[0, 0, -1, x])/
            3 - (28*gf[0, mu2]*gf[0, 0, -1, x])/3 - 
           (2*(-5 - 6*x - 6*x^2 + x^3)*gf[0, x]*gf[0, 0, -1, x])/
            (3*(1 + x)^3) - (4*gf[0, -1, -1, -1, x])/3 + 
           (4*gf[0, 0, -1, -1, x])/3 + (2*(5 + 33*x + 33*x^2 + 17*x^3)*
             gf[0, 0, 0, -1, x])/(3*(1 + x)^3) - ((11 + 130*x + 11*x^2)*
             Zeta[3])/(27*(1 + x)^2) + (((2*I)/3)*Pi*(10 + 21*x + 21*x^2 + 
              4*x^3)*Zeta[3])/(1 + x)^3 - (8*gf[-1, x]*Zeta[3])/3 + 
           (38*gf[0, mHs]*Zeta[3])/9 - (92*gf[0, mu2]*Zeta[3])/9 + 
           6*gf[0, tau]*Zeta[3] + (2*(49 + 120*x + 120*x^2 + 31*x^3)*gf[0, x]*
             Zeta[3])/(9*(1 + x)^3)) + Nc^2*(((17*I)/180)*Pi^5 + 
           (((11*I)/9)*Pi*(78 + 71*x))/(1 + x)^2 + (604151 + 587519*x)/
            (1944*(1 + x)) + ((I/54)*Pi^3*(469 + 986*x + 469*x^2))/
            (1 + x)^2 + (Pi^2*(2927 + 16402*x + 12935*x^2))/(648*(1 + x)^2) - 
           (Pi^4*(3399 + 9813*x + 9525*x^2 + 3047*x^3))/(1440*(1 + x)^3) - 
           ((11*I)/3)*Pi^3*gf[-1, x] - (53*Pi^4*gf[-1, x])/60 + 
           ((I/9)*Pi*(362 + 853*x + 419*x^2)*gf[-1, x])/(1 + x)^2 - 
           (Pi^2*(18 + 1175*x + 2368*x^2 + 1139*x^3)*gf[-1, x])/
            (54*x*(1 + x)^2) - (121*Pi^2*gf[-1, x]^2)/18 + 
           ((I/9)*Pi*(9 + 85*x + 107*x^2 + 67*x^3)*gf[-1, x]^2)/
            (x*(1 + x)^2) - ((11*I)/9)*Pi*gf[-1, x]^3 + (14*Pi^2*gf[-1, x]^3)/
            9 + ((2*I)/3)*Pi*gf[-1, x]^4 - ((55*I)/9)*Pi^3*gf[0, mHs] - 
           (13*Pi^4*gf[0, mHs])/45 - (((2*I)/3)*Pi*(39 + 25*x)*gf[0, mHs])/
            (1 + x)^2 - ((19987 + 18979*x)*gf[0, mHs])/(108*(1 + x)) - 
           (Pi^2*(4301 + 8818*x + 4301*x^2)*gf[0, mHs])/(216*(1 + x)^2) - 
           ((134*I)/3)*Pi*gf[-1, x]*gf[0, mHs] + (121*Pi^2*gf[-1, x]*
             gf[0, mHs])/9 - ((8*I)/3)*Pi^3*gf[-1, x]*gf[0, mHs] - 
           ((22*I)/3)*Pi*gf[-1, x]^2*gf[0, mHs] + 
           (8*Pi^2*gf[-1, x]^2*gf[0, mHs])/3 + ((8*I)/3)*Pi*gf[-1, x]^3*
            gf[0, mHs] + (469*gf[0, mHs]^2)/9 + (121*Pi^2*gf[0, mHs]^2)/18 + 
           ((44*I)/3)*Pi*gf[-1, x]*gf[0, mHs]^2 - (322*gf[0, mHs]^3)/27 - 
           (19*Pi^2*gf[0, mHs]^3)/18 - ((4*I)/3)*Pi*gf[-1, x]*gf[0, mHs]^3 + 
           (77*gf[0, mHs]^4)/36 - (2*gf[0, mHs]^5)/15 + ((55*I)/9)*Pi^3*
            gf[0, mu2] + (173*Pi^4*gf[0, mu2])/360 + 
           (((2*I)/3)*Pi*(42 + 19*x)*gf[0, mu2])/(1 + x)^2 + 
           ((52193 + 47225*x)*gf[0, mu2])/(324*(1 + x)) + 
           (Pi^2*(1523 + 3190*x + 1523*x^2)*gf[0, mu2])/(72*(1 + x)^2) + 
           ((134*I)/3)*Pi*gf[-1, x]*gf[0, mu2] - (121*Pi^2*gf[-1, x]*
             gf[0, mu2])/9 + ((10*I)/3)*Pi^3*gf[-1, x]*gf[0, mu2] + 
           ((22*I)/3)*Pi*gf[-1, x]^2*gf[0, mu2] - 
           (8*Pi^2*gf[-1, x]^2*gf[0, mu2])/3 - ((8*I)/3)*Pi*gf[-1, x]^3*
            gf[0, mu2] - (253*Pi^2*gf[0, mHs]*gf[0, mu2])/18 + 
           ((2*I)/3)*Pi^3*gf[0, mHs]*gf[0, mu2] + ((4*I)*Pi*x*gf[0, mHs]*
             gf[0, mu2])/(1 + x)^2 - (2*(1057 + 1003*x)*gf[0, mHs]*
             gf[0, mu2])/(27*(1 + x)) - ((88*I)/3)*Pi*gf[-1, x]*gf[0, mHs]*
            gf[0, mu2] - 2*Pi^2*gf[-1, x]*gf[0, mHs]*gf[0, mu2] + 
           (188*gf[0, mHs]^2*gf[0, mu2])/9 + (11*Pi^2*gf[0, mHs]^2*
             gf[0, mu2])/6 - (44*gf[0, mHs]^3*gf[0, mu2])/9 + 
           (22*Pi^2*gf[0, mu2]^2)/3 - ((2*I)/3)*Pi^3*gf[0, mu2]^2 - 
           ((4*I)*Pi*x*gf[0, mu2]^2)/(1 + x)^2 + ((707 + 599*x)*gf[0, mu2]^2)/
            (27 + 27*x) + ((44*I)/3)*Pi*gf[-1, x]*gf[0, mu2]^2 + 
           2*Pi^2*gf[-1, x]*gf[0, mu2]^2 - 6*gf[0, mHs]*gf[0, mu2]^2 - 
           (Pi^2*gf[0, mHs]*gf[0, mu2]^2)/3 + (4*I)*Pi*gf[-1, x]*gf[0, mHs]*
            gf[0, mu2]^2 + (11*gf[0, mHs]^2*gf[0, mu2]^2)/6 + 
           (2*gf[0, mHs]^3*gf[0, mu2]^2)/3 - (80*gf[0, mu2]^3)/27 - 
           (4*Pi^2*gf[0, mu2]^3)/9 - ((8*I)/3)*Pi*gf[-1, x]*gf[0, mu2]^3 + 
           (22*gf[0, mHs]*gf[0, mu2]^3)/9 - (2*gf[0, mHs]^2*gf[0, mu2]^3)/3 - 
           (55*gf[0, mu2]^4)/36 + (2*gf[0, mu2]^5)/15 - (23*Pi^4*gf[0, tau])/
            120 + ((2*I)*Pi*(-1 + 2*x)*gf[0, tau])/(1 + x)^2 + 
           (2*(971 + 1214*x)*gf[0, tau])/(81*(1 + x)) + 
           Pi^2*(-67/54 - x/(1 + x)^2)*gf[0, tau] - ((2*I)/3)*Pi^3*gf[-1, x]*
            gf[0, tau] + (11*Pi^2*gf[0, mHs]*gf[0, tau])/18 - 
           ((2*I)/3)*Pi^3*gf[0, mHs]*gf[0, tau] - ((4*I)*Pi*x*gf[0, mHs]*
             gf[0, tau])/(1 + x)^2 - (4*(175 + 202*x)*gf[0, mHs]*gf[0, tau])/
            (27*(1 + x)) + 2*Pi^2*gf[-1, x]*gf[0, mHs]*gf[0, tau] + 
           (134*gf[0, mHs]^2*gf[0, tau])/9 + (4*Pi^2*gf[0, mHs]^2*gf[0, tau])/
            3 + (4*I)*Pi*gf[-1, x]*gf[0, mHs]^2*gf[0, tau] - 
           (11*gf[0, mHs]^3*gf[0, tau])/3 + (2*gf[0, mHs]^4*gf[0, tau])/3 - 
           (11*Pi^2*gf[0, mu2]*gf[0, tau])/18 + ((2*I)/3)*Pi^3*gf[0, mu2]*
            gf[0, tau] + ((4*I)*Pi*x*gf[0, mu2]*gf[0, tau])/(1 + x)^2 + 
           ((700 + 808*x)*gf[0, mu2]*gf[0, tau])/(27 + 27*x) - 
           2*Pi^2*gf[-1, x]*gf[0, mu2]*gf[0, tau] - 
           (268*gf[0, mHs]*gf[0, mu2]*gf[0, tau])/9 - 3*Pi^2*gf[0, mHs]*
            gf[0, mu2]*gf[0, tau] - (8*I)*Pi*gf[-1, x]*gf[0, mHs]*gf[0, mu2]*
            gf[0, tau] + 11*gf[0, mHs]^2*gf[0, mu2]*gf[0, tau] - 
           (4*gf[0, mHs]^3*gf[0, mu2]*gf[0, tau])/3 + 
           (134*gf[0, mu2]^2*gf[0, tau])/9 + (5*Pi^2*gf[0, mu2]^2*gf[0, tau])/
            3 + (4*I)*Pi*gf[-1, x]*gf[0, mu2]^2*gf[0, tau] - 
           11*gf[0, mHs]*gf[0, mu2]^2*gf[0, tau] + 
           (11*gf[0, mu2]^3*gf[0, tau])/3 + (4*gf[0, mHs]*gf[0, mu2]^3*
             gf[0, tau])/3 - (2*gf[0, mu2]^4*gf[0, tau])/3 + 
           (Pi^2*gf[0, mHs]*gf[0, tau]^2)/6 - (2*gf[0, mHs]^3*gf[0, tau]^2)/
            3 - (Pi^2*gf[0, mu2]*gf[0, tau]^2)/6 + 2*gf[0, mHs]^2*gf[0, mu2]*
            gf[0, tau]^2 - 2*gf[0, mHs]*gf[0, mu2]^2*gf[0, tau]^2 + 
           (2*gf[0, mu2]^3*gf[0, tau]^2)/3 + (137*Pi^4*gf[0, x])/180 - 
           (((2*I)/9)*Pi^3*x*(12 + 21*x + 11*x^2)*gf[0, x])/(1 + x)^3 + 
           (Pi^2*(85 + 498*x + 85*x^2)*gf[0, x])/(72*(1 + x)^2) - 
           ((I/9)*Pi*(368 + 742*x + 419*x^2)*gf[0, x])/(1 + x)^2 - 
           ((9691 + 29594*x + 18979*x^2)*gf[0, x])/(108*(1 + x)^2) + 
           (11*Pi^2*gf[-1, x]*gf[0, x])/3 + ((7*I)/3)*Pi^3*gf[-1, x]*
            gf[0, x] + ((362 + 853*x + 419*x^2)*gf[-1, x]*gf[0, x])/
            (9*(1 + x)^2) - (I/9)*Pi*(67 - (48*x)/(1 + x)^2)*gf[-1, x]*
            gf[0, x] + ((22*I)/3)*Pi*gf[-1, x]^2*gf[0, x] - 
           (4*Pi^2*gf[-1, x]^2*gf[0, x])/3 + ((9 + 85*x + 107*x^2 + 67*x^3)*
             gf[-1, x]^2*gf[0, x])/(9*x*(1 + x)^2) - 
           (11*gf[-1, x]^3*gf[0, x])/9 - ((4*I)/3)*Pi*gf[-1, x]^3*gf[0, x] + 
           (2*gf[-1, x]^4*gf[0, x])/3 + ((8*I)/3)*Pi^3*gf[0, mHs]*gf[0, x] + 
           (2*(352 + 863*x + 469*x^2)*gf[0, mHs]*gf[0, x])/(9*(1 + x)^2) + 
           ((2*I)/3)*Pi*(67 + (3*x)/(1 + x)^2)*gf[0, mHs]*gf[0, x] - 
           (134*gf[-1, x]*gf[0, mHs]*gf[0, x])/3 + ((22*I)/3)*Pi*gf[-1, x]*
            gf[0, mHs]*gf[0, x] - (34*Pi^2*gf[-1, x]*gf[0, mHs]*gf[0, x])/3 - 
           (22*gf[-1, x]^2*gf[0, mHs]*gf[0, x])/3 - (8*I)*Pi*gf[-1, x]^2*
            gf[0, mHs]*gf[0, x] + (8*gf[-1, x]^3*gf[0, mHs]*gf[0, x])/3 - 
           (322*gf[0, mHs]^2*gf[0, x])/9 - ((44*I)/3)*Pi*gf[0, mHs]^2*
            gf[0, x] - (19*Pi^2*gf[0, mHs]^2*gf[0, x])/6 + 
           (44*gf[-1, x]*gf[0, mHs]^2*gf[0, x])/3 - (4*I)*Pi*gf[-1, x]*
            gf[0, mHs]^2*gf[0, x] + (77*gf[0, mHs]^3*gf[0, x])/9 + 
           ((4*I)/3)*Pi*gf[0, mHs]^3*gf[0, x] - (4*gf[-1, x]*gf[0, mHs]^3*
             gf[0, x])/3 - (2*gf[0, mHs]^4*gf[0, x])/3 - ((134*I)/3)*Pi*
            gf[0, mu2]*gf[0, x] - (11*Pi^2*gf[0, mu2]*gf[0, x])/18 - 
           ((8*I)/3)*Pi^3*gf[0, mu2]*gf[0, x] - (2*(679 + 1889*x + 1003*x^2)*
             gf[0, mu2]*gf[0, x])/(27*(1 + x)^2) + 
           (134*gf[-1, x]*gf[0, mu2]*gf[0, x])/3 - ((22*I)/3)*Pi*gf[-1, x]*
            gf[0, mu2]*gf[0, x] + (32*Pi^2*gf[-1, x]*gf[0, mu2]*gf[0, x])/3 + 
           (22*gf[-1, x]^2*gf[0, mu2]*gf[0, x])/3 + (8*I)*Pi*gf[-1, x]^2*
            gf[0, mu2]*gf[0, x] - (8*gf[-1, x]^3*gf[0, mu2]*gf[0, x])/3 + 
           ((88*I)/3)*Pi*gf[0, mHs]*gf[0, mu2]*gf[0, x] + 
           (17*Pi^2*gf[0, mHs]*gf[0, mu2]*gf[0, x])/3 + 
           (4*(94 + 197*x + 94*x^2)*gf[0, mHs]*gf[0, mu2]*gf[0, x])/
            (9*(1 + x)^2) - (88*gf[-1, x]*gf[0, mHs]*gf[0, mu2]*gf[0, x])/3 + 
           (4*I)*Pi*gf[-1, x]*gf[0, mHs]*gf[0, mu2]*gf[0, x] - 
           (44*gf[0, mHs]^2*gf[0, mu2]*gf[0, x])/3 - ((44*I)/3)*Pi*
            gf[0, mu2]^2*gf[0, x] - (7*Pi^2*gf[0, mu2]^2*gf[0, x])/3 - 
           (2*(3 + 8*x + 3*x^2)*gf[0, mu2]^2*gf[0, x])/(1 + x)^2 + 
           (44*gf[-1, x]*gf[0, mu2]^2*gf[0, x])/3 + 
           (11*gf[0, mHs]*gf[0, mu2]^2*gf[0, x])/3 - (4*I)*Pi*gf[0, mHs]*
            gf[0, mu2]^2*gf[0, x] + 4*gf[-1, x]*gf[0, mHs]*gf[0, mu2]^2*
            gf[0, x] + 2*gf[0, mHs]^2*gf[0, mu2]^2*gf[0, x] + 
           (22*gf[0, mu2]^3*gf[0, x])/9 + ((8*I)/3)*Pi*gf[0, mu2]^3*
            gf[0, x] - (8*gf[-1, x]*gf[0, mu2]^3*gf[0, x])/3 - 
           (4*gf[0, mHs]*gf[0, mu2]^3*gf[0, x])/3 + 
           (11*Pi^2*gf[0, tau]*gf[0, x])/18 - ((2*I)*Pi*x*gf[0, tau]*
             gf[0, x])/(1 + x)^2 - (2*(377 + 700*x + 404*x^2)*gf[0, tau]*
             gf[0, x])/(27*(1 + x)^2) + (2*Pi^2*gf[-1, x]*gf[0, tau]*
             gf[0, x])/3 + (2*Pi^2*gf[0, mHs]*gf[0, tau]*gf[0, x])/3 + 
           (268/9 - (4*x)/(1 + x)^2)*gf[0, mHs]*gf[0, tau]*gf[0, x] + 
           (4*I)*Pi*gf[-1, x]*gf[0, mHs]*gf[0, tau]*gf[0, x] - 
           11*gf[0, mHs]^2*gf[0, tau]*gf[0, x] - (4*I)*Pi*gf[0, mHs]^2*
            gf[0, tau]*gf[0, x] + 4*gf[-1, x]*gf[0, mHs]^2*gf[0, tau]*
            gf[0, x] + (8*gf[0, mHs]^3*gf[0, tau]*gf[0, x])/3 - 
           Pi^2*gf[0, mu2]*gf[0, tau]*gf[0, x] + (-268/9 + (4*x)/(1 + x)^2)*
            gf[0, mu2]*gf[0, tau]*gf[0, x] - (4*I)*Pi*gf[-1, x]*gf[0, mu2]*
            gf[0, tau]*gf[0, x] + 22*gf[0, mHs]*gf[0, mu2]*gf[0, tau]*
            gf[0, x] + (8*I)*Pi*gf[0, mHs]*gf[0, mu2]*gf[0, tau]*gf[0, x] - 
           8*gf[-1, x]*gf[0, mHs]*gf[0, mu2]*gf[0, tau]*gf[0, x] - 
           4*gf[0, mHs]^2*gf[0, mu2]*gf[0, tau]*gf[0, x] - 
           11*gf[0, mu2]^2*gf[0, tau]*gf[0, x] - (4*I)*Pi*gf[0, mu2]^2*
            gf[0, tau]*gf[0, x] + 4*gf[-1, x]*gf[0, mu2]^2*gf[0, tau]*
            gf[0, x] + (4*gf[0, mu2]^3*gf[0, tau]*gf[0, x])/3 + 
           (Pi^2*gf[0, tau]^2*gf[0, x])/6 - 2*gf[0, mHs]^2*gf[0, tau]^2*
            gf[0, x] + 4*gf[0, mHs]*gf[0, mu2]*gf[0, tau]^2*gf[0, x] - 
           2*gf[0, mu2]^2*gf[0, tau]^2*gf[0, x] - (I/6)*Pi^3*gf[0, x]^2 + 
           ((112 + 328*x + 173*x^2)*gf[0, x]^2)/(6*(1 + x)^2) + 
           ((I/18)*Pi*(469 + 848*x + 469*x^2)*gf[0, x]^2)/(1 + x)^2 - 
           (Pi^2*(11 + 57*x + 75*x^2 + 33*x^3)*gf[0, x]^2)/(18*(1 + x)^3) + 
           ((11*I)/6)*Pi*gf[-1, x]*gf[0, x]^2 - (11*Pi^2*gf[-1, x]*
             gf[0, x]^2)/6 - ((469 + 890*x + 469*x^2)*gf[-1, x]*gf[0, x]^2)/
            (18*(1 + x)^2) - (2*I)*Pi*gf[-1, x]^2*gf[0, x]^2 + 
           (2*gf[-1, x]^3*gf[0, x]^2)/3 - ((55*I)/3)*Pi*gf[0, mHs]*
            gf[0, x]^2 + (5*Pi^2*gf[0, mHs]*gf[0, x]^2)/2 - 
           ((121 + 233*x + 121*x^2)*gf[0, mHs]*gf[0, x]^2)/(9*(1 + x)^2) + 
           (55*gf[-1, x]*gf[0, mHs]*gf[0, x]^2)/3 + (9*I)*Pi*gf[-1, x]*
            gf[0, mHs]*gf[0, x]^2 - 4*gf[-1, x]^2*gf[0, mHs]*gf[0, x]^2 + 
           (11*gf[0, mHs]^2*gf[0, x]^2)/2 + (4*I)*Pi*gf[0, mHs]^2*
            gf[0, x]^2 - 4*gf[-1, x]*gf[0, mHs]^2*gf[0, x]^2 - 
           (2*gf[0, mHs]^3*gf[0, x]^2)/3 + ((55*I)/3)*Pi*gf[0, mu2]*
            gf[0, x]^2 - (5*Pi^2*gf[0, mu2]*gf[0, x]^2)/2 - 
           ((13 + 8*x + 13*x^2)*gf[0, mu2]*gf[0, x]^2)/(9*(1 + x)^2) - 
           (55*gf[-1, x]*gf[0, mu2]*gf[0, x]^2)/3 - (10*I)*Pi*gf[-1, x]*
            gf[0, mu2]*gf[0, x]^2 + 4*gf[-1, x]^2*gf[0, mu2]*gf[0, x]^2 - 
           (2*I)*Pi*gf[0, mHs]*gf[0, mu2]*gf[0, x]^2 + 2*gf[-1, x]*gf[0, mHs]*
            gf[0, mu2]*gf[0, x]^2 - (11*gf[0, mu2]^2*gf[0, x]^2)/2 - 
           (2*I)*Pi*gf[0, mu2]^2*gf[0, x]^2 + 2*gf[-1, x]*gf[0, mu2]^2*
            gf[0, x]^2 + (2*gf[0, mu2]^3*gf[0, x]^2)/3 + 
           (134/9 - (3*x)/(1 + x)^2)*gf[0, tau]*gf[0, x]^2 + 
           I*Pi*gf[-1, x]*gf[0, tau]*gf[0, x]^2 - 11*gf[0, mHs]*gf[0, tau]*
            gf[0, x]^2 - (6*I)*Pi*gf[0, mHs]*gf[0, tau]*gf[0, x]^2 + 
           6*gf[-1, x]*gf[0, mHs]*gf[0, tau]*gf[0, x]^2 + 
           2*gf[0, mHs]^2*gf[0, tau]*gf[0, x]^2 + 11*gf[0, mu2]*gf[0, tau]*
            gf[0, x]^2 + (6*I)*Pi*gf[0, mu2]*gf[0, tau]*gf[0, x]^2 - 
           6*gf[-1, x]*gf[0, mu2]*gf[0, tau]*gf[0, x]^2 - 
           2*gf[0, mu2]^2*gf[0, tau]*gf[0, x]^2 - 2*gf[0, mHs]*gf[0, tau]^2*
            gf[0, x]^2 + 2*gf[0, mu2]*gf[0, tau]^2*gf[0, x]^2 - 
           ((121*I)/18)*Pi*gf[0, x]^3 + (4*Pi^2*gf[0, x]^3)/3 + 
           ((227 + 382*x + 227*x^2)*gf[0, x]^3)/(54*(1 + x)^2) + 
           (121*gf[-1, x]*gf[0, x]^3)/18 + ((14*I)/3)*Pi*gf[-1, x]*
            gf[0, x]^3 - 2*gf[-1, x]^2*gf[0, x]^3 - 
           (22*gf[0, mHs]*gf[0, x]^3)/9 - (I/3)*Pi*gf[0, mHs]*gf[0, x]^3 + 
           (gf[-1, x]*gf[0, mHs]*gf[0, x]^3)/3 + (2*gf[0, mHs]^2*gf[0, x]^3)/
            3 + (55*gf[0, mu2]*gf[0, x]^3)/9 + ((8*I)/3)*Pi*gf[0, mu2]*
            gf[0, x]^3 - (8*gf[-1, x]*gf[0, mu2]*gf[0, x]^3)/3 - 
           (2*gf[0, mHs]*gf[0, mu2]*gf[0, x]^3)/3 - 
           (2*gf[0, mu2]^2*gf[0, x]^3)/3 - (11*gf[0, tau]*gf[0, x]^3)/3 - 
           ((7*I)/3)*Pi*gf[0, tau]*gf[0, x]^3 + (7*gf[-1, x]*gf[0, tau]*
             gf[0, x]^3)/3 - (2*gf[0, mHs]*gf[0, tau]*gf[0, x]^3)/3 + 
           2*gf[0, mu2]*gf[0, tau]*gf[0, x]^3 - (2*gf[0, tau]^2*gf[0, x]^3)/
            3 - (55*gf[0, x]^4)/24 - ((5*I)/4)*Pi*gf[0, x]^4 + 
           (5*gf[-1, x]*gf[0, x]^4)/4 + (gf[0, mHs]*gf[0, x]^4)/4 + 
           (gf[0, mu2]*gf[0, x]^4)/2 - (3*gf[0, tau]*gf[0, x]^4)/4 - 
           gf[0, x]^5/5 - ((13*I)/3)*Pi^3*gf[0, -1, x] - 
           ((362 + 853*x + 419*x^2)*gf[0, -1, x])/(9*(1 + x)^2) - 
           ((I/9)*Pi*(469 + 872*x + 469*x^2)*gf[0, -1, x])/(1 + x)^2 + 
           (Pi^2*(143 + 501*x + 555*x^2 + 209*x^3)*gf[0, -1, x])/
            (9*(1 + x)^3) - ((88*I)/3)*Pi*gf[-1, x]*gf[0, -1, x] - 
           (2*(9 + 85*x + 107*x^2 + 67*x^3)*gf[-1, x]*gf[0, -1, x])/
            (9*x*(1 + x)^2) + (11*gf[-1, x]^2*gf[0, -1, x])/3 + 
           (4*I)*Pi*gf[-1, x]^2*gf[0, -1, x] - (8*gf[-1, x]^3*gf[0, -1, x])/
            3 + (134*gf[0, mHs]*gf[0, -1, x])/3 + ((110*I)/3)*Pi*gf[0, mHs]*
            gf[0, -1, x] + 6*Pi^2*gf[0, mHs]*gf[0, -1, x] + 
           (44*gf[-1, x]*gf[0, mHs]*gf[0, -1, x])/3 - 8*gf[-1, x]^2*
            gf[0, mHs]*gf[0, -1, x] - (44*gf[0, mHs]^2*gf[0, -1, x])/3 + 
           (4*gf[0, mHs]^3*gf[0, -1, x])/3 - (134*gf[0, mu2]*gf[0, -1, x])/
            3 - ((110*I)/3)*Pi*gf[0, mu2]*gf[0, -1, x] - 
           (22*Pi^2*gf[0, mu2]*gf[0, -1, x])/3 - (44*gf[-1, x]*gf[0, mu2]*
             gf[0, -1, x])/3 + 8*gf[-1, x]^2*gf[0, mu2]*gf[0, -1, x] + 
           (88*gf[0, mHs]*gf[0, mu2]*gf[0, -1, x])/3 - (4*I)*Pi*gf[0, mHs]*
            gf[0, mu2]*gf[0, -1, x] - (44*gf[0, mu2]^2*gf[0, -1, x])/3 + 
           (4*I)*Pi*gf[0, mu2]^2*gf[0, -1, x] - 4*gf[0, mHs]*gf[0, mu2]^2*
            gf[0, -1, x] + (8*gf[0, mu2]^3*gf[0, -1, x])/3 + 
           (4*Pi^2*gf[0, tau]*gf[0, -1, x])/3 + (4*I)*Pi*gf[0, mHs]*
            gf[0, tau]*gf[0, -1, x] - 4*gf[0, mHs]^2*gf[0, tau]*
            gf[0, -1, x] - (4*I)*Pi*gf[0, mu2]*gf[0, tau]*gf[0, -1, x] + 
           8*gf[0, mHs]*gf[0, mu2]*gf[0, tau]*gf[0, -1, x] - 
           4*gf[0, mu2]^2*gf[0, tau]*gf[0, -1, x] - 
           (13*Pi^2*gf[0, x]*gf[0, -1, x])/3 - ((67 + 68*x + 67*x^2)*gf[0, x]*
             gf[0, -1, x])/(9*(1 + x)^2) - ((I/3)*Pi*(-11 + 15*x + 51*x^2 + 
              33*x^3)*gf[0, x]*gf[0, -1, x])/(1 + x)^3 - 
           (44*gf[-1, x]*gf[0, x]*gf[0, -1, x])/3 - 4*gf[-1, x]^2*gf[0, x]*
            gf[0, -1, x] + (22*gf[0, mHs]*gf[0, x]*gf[0, -1, x])/3 - 
           (10*I)*Pi*gf[0, mHs]*gf[0, x]*gf[0, -1, x] + 4*gf[0, mHs]^2*
            gf[0, x]*gf[0, -1, x] - (22*gf[0, mu2]*gf[0, x]*gf[0, -1, x])/3 + 
           (8*I)*Pi*gf[0, mu2]*gf[0, x]*gf[0, -1, x] - 4*gf[0, mHs]*
            gf[0, mu2]*gf[0, x]*gf[0, -1, x] + (2*I)*Pi*gf[0, tau]*gf[0, x]*
            gf[0, -1, x] - 4*gf[0, mHs]*gf[0, tau]*gf[0, x]*gf[0, -1, x] + 
           4*gf[0, mu2]*gf[0, tau]*gf[0, x]*gf[0, -1, x] - 
           I*Pi*gf[0, x]^2*gf[0, -1, x] + ((33 + 51*x + 15*x^2 - 11*x^3)*
             gf[0, x]^2*gf[0, -1, x])/(6*(1 + x)^3) - gf[0, mHs]*gf[0, x]^2*
            gf[0, -1, x] + 2*gf[0, mu2]*gf[0, x]^2*gf[0, -1, x] - 
           gf[0, tau]*gf[0, x]^2*gf[0, -1, x] - (2*gf[0, x]^3*gf[0, -1, x])/
            3 - (11*gf[0, -1, x]^2)/3 + (4*I)*Pi*gf[0, -1, x]^2 + 
           4*gf[-1, x]*gf[0, -1, x]^2 + 4*gf[0, x]*gf[0, -1, x]^2 + 
           ((110*I)/3)*Pi*gf[0, -1, -1, x] + (2*(9 + 85*x + 107*x^2 + 67*x^3)*
             gf[0, -1, -1, x])/(9*x*(1 + x)^2) - 
           (22*gf[-1, x]*gf[0, -1, -1, x])/3 - (16*I)*Pi*gf[-1, x]*
            gf[0, -1, -1, x] + 8*gf[-1, x]^2*gf[0, -1, -1, x] - 
           (44*gf[0, mHs]*gf[0, -1, -1, x])/3 + 16*gf[-1, x]*gf[0, mHs]*
            gf[0, -1, -1, x] + (44*gf[0, mu2]*gf[0, -1, -1, x])/3 - 
           16*gf[-1, x]*gf[0, mu2]*gf[0, -1, -1, x] + 22*gf[0, x]*
            gf[0, -1, -1, x] - (4*I)*Pi*gf[0, x]*gf[0, -1, -1, x] - 
           2*gf[0, x]^2*gf[0, -1, -1, x] - 20*gf[0, -1, x]*gf[0, -1, -1, x] + 
           (25*Pi^2*gf[0, 0, -1, x])/3 + ((67 + 114*x + 67*x^2)*
             gf[0, 0, -1, x])/(1 + x)^2 + (I*Pi*(33 + 147*x + 183*x^2 + 
              77*x^3)*gf[0, 0, -1, x])/(1 + x)^3 + 
           (88*gf[-1, x]*gf[0, 0, -1, x])/3 - (12*I)*Pi*gf[-1, x]*
            gf[0, 0, -1, x] + 4*gf[-1, x]^2*gf[0, 0, -1, x] - 
           (154*gf[0, mHs]*gf[0, 0, -1, x])/3 + (10*I)*Pi*gf[0, mHs]*
            gf[0, 0, -1, x] + 16*gf[-1, x]*gf[0, mHs]*gf[0, 0, -1, x] + 
           (154*gf[0, mu2]*gf[0, 0, -1, x])/3 - (12*I)*Pi*gf[0, mu2]*
            gf[0, 0, -1, x] - 16*gf[-1, x]*gf[0, mu2]*gf[0, 0, -1, x] + 
           4*gf[0, mHs]*gf[0, mu2]*gf[0, 0, -1, x] - 4*gf[0, mu2]^2*
            gf[0, 0, -1, x] + (2*I)*Pi*gf[0, tau]*gf[0, 0, -1, x] - 
           4*gf[0, mHs]*gf[0, tau]*gf[0, 0, -1, x] + 4*gf[0, mu2]*gf[0, tau]*
            gf[0, 0, -1, x] - (4*I)*Pi*gf[0, x]*gf[0, 0, -1, x] + 
           ((-55 - 21*x + 87*x^2 + 77*x^3)*gf[0, x]*gf[0, 0, -1, x])/
            (3*(1 + x)^3) + 4*gf[-1, x]*gf[0, x]*gf[0, 0, -1, x] + 
           10*gf[0, mHs]*gf[0, x]*gf[0, 0, -1, x] - 8*gf[0, mu2]*gf[0, x]*
            gf[0, 0, -1, x] - 2*gf[0, tau]*gf[0, x]*gf[0, 0, -1, x] + 
           3*gf[0, x]^2*gf[0, 0, -1, x] - 12*gf[0, -1, x]*gf[0, 0, -1, x] + 
           (22*gf[0, -1, -1, -1, x])/3 + (36*I)*Pi*gf[0, -1, -1, -1, x] - 
           16*gf[-1, x]*gf[0, -1, -1, -1, x] - 16*gf[0, mHs]*
            gf[0, -1, -1, -1, x] + 16*gf[0, mu2]*gf[0, -1, -1, -1, x] + 
           20*gf[0, x]*gf[0, -1, -1, -1, x] - (88*gf[0, 0, -1, -1, x])/3 + 
           (12*I)*Pi*gf[0, 0, -1, -1, x] - 8*gf[-1, x]*gf[0, 0, -1, -1, x] - 
           16*gf[0, mHs]*gf[0, 0, -1, -1, x] + 16*gf[0, mu2]*
            gf[0, 0, -1, -1, x] - 4*gf[0, x]*gf[0, 0, -1, -1, x] + 
           (18*I)*Pi*gf[0, 0, 0, -1, x] - ((55 + 453*x + 669*x^2 + 319*x^3)*
             gf[0, 0, 0, -1, x])/(3*(1 + x)^3) + 12*gf[-1, x]*
            gf[0, 0, 0, -1, x] - 26*gf[0, mHs]*gf[0, 0, 0, -1, x] + 
           28*gf[0, mu2]*gf[0, 0, 0, -1, x] - 2*gf[0, tau]*
            gf[0, 0, 0, -1, x] - 8*gf[0, x]*gf[0, 0, 0, -1, x] + 
           16*gf[0, -1, -1, -1, -1, x] + 32*gf[0, -1, 0, -1, -1, x] + 
           72*gf[0, 0, -1, -1, -1, x] + 12*gf[0, 0, -1, 0, -1, x] + 
           24*gf[0, 0, 0, -1, -1, x] - 18*gf[0, 0, 0, 0, -1, x] + 
           (89*Pi^2*Zeta[3])/36 - ((9137 + 17842*x + 9137*x^2)*Zeta[3])/
            (108*(1 + x)^2) - (((2*I)/3)*Pi*(121 + 291*x + 237*x^2 + 55*x^3)*
             Zeta[3])/(1 + x)^3 + (110*gf[-1, x]*Zeta[3])/3 + 
           ((46*I)/3)*Pi*gf[-1, x]*Zeta[3] - 4*gf[-1, x]^2*Zeta[3] + 
           (385*gf[0, mHs]*Zeta[3])/9 + (4*gf[0, mHs]^2*Zeta[3])/3 - 
           (88*gf[0, mu2]*Zeta[3])/9 + 2*gf[0, mHs]*gf[0, mu2]*Zeta[3] - 
           (17*gf[0, mu2]^2*Zeta[3])/3 - 33*gf[0, tau]*Zeta[3] - 
           (14*gf[0, mHs]*gf[0, tau]*Zeta[3])/3 + (28*gf[0, mu2]*gf[0, tau]*
             Zeta[3])/3 - (7*gf[0, tau]^2*Zeta[3])/3 - ((22*I)/3)*Pi*gf[0, x]*
            Zeta[3] - ((341 + 591*x + 267*x^2 - 55*x^3)*gf[0, x]*Zeta[3])/
            (9*(1 + x)^3) + (46*gf[-1, x]*gf[0, x]*Zeta[3])/3 + 
           (8*gf[0, mHs]*gf[0, x]*Zeta[3])/3 + 2*gf[0, mu2]*gf[0, x]*
            Zeta[3] - (14*gf[0, tau]*gf[0, x]*Zeta[3])/3 - 
           (7*gf[0, x]^2*Zeta[3])/3 - (46*gf[0, -1, x]*Zeta[3])/3 + 
           (403*Zeta[5])/10)) + eps^2*(nf^2*(2660/729 - (131*Pi^2)/972 + 
           (31*Pi^4)/6480 - (1168*gf[0, mHs])/243 + (10*Pi^2*gf[0, mHs])/81 + 
           (187*gf[0, mHs]^2)/81 - (Pi^2*gf[0, mHs]^2)/27 - 
           (50*gf[0, mHs]^3)/81 + (5*gf[0, mHs]^4)/54 + (1168*gf[0, mu2])/
            243 - (10*Pi^2*gf[0, mu2])/81 - (374*gf[0, mHs]*gf[0, mu2])/81 + 
           (2*Pi^2*gf[0, mHs]*gf[0, mu2])/27 + (50*gf[0, mHs]^2*gf[0, mu2])/
            27 - (10*gf[0, mHs]^3*gf[0, mu2])/27 + (187*gf[0, mu2]^2)/81 - 
           (Pi^2*gf[0, mu2]^2)/27 - (50*gf[0, mHs]*gf[0, mu2]^2)/27 + 
           (5*gf[0, mHs]^2*gf[0, mu2]^2)/9 + (50*gf[0, mu2]^3)/81 - 
           (10*gf[0, mHs]*gf[0, mu2]^3)/27 + (5*gf[0, mu2]^4)/54 - 
           (1168*gf[0, x])/243 + (10*Pi^2*gf[0, x])/81 + 
           (374*gf[0, mHs]*gf[0, x])/81 - (2*Pi^2*gf[0, mHs]*gf[0, x])/27 - 
           (50*gf[0, mHs]^2*gf[0, x])/27 + (10*gf[0, mHs]^3*gf[0, x])/27 - 
           (374*gf[0, mu2]*gf[0, x])/81 + (2*Pi^2*gf[0, mu2]*gf[0, x])/27 + 
           (100*gf[0, mHs]*gf[0, mu2]*gf[0, x])/27 - 
           (10*gf[0, mHs]^2*gf[0, mu2]*gf[0, x])/9 - 
           (50*gf[0, mu2]^2*gf[0, x])/27 + (10*gf[0, mHs]*gf[0, mu2]^2*
             gf[0, x])/9 - (10*gf[0, mu2]^3*gf[0, x])/27 + 
           (187*gf[0, x]^2)/81 - (Pi^2*gf[0, x]^2)/27 - 
           (50*gf[0, mHs]*gf[0, x]^2)/27 + (5*gf[0, mHs]^2*gf[0, x]^2)/9 + 
           (50*gf[0, mu2]*gf[0, x]^2)/27 - (10*gf[0, mHs]*gf[0, mu2]*
             gf[0, x]^2)/9 + (5*gf[0, mu2]^2*gf[0, x]^2)/9 - 
           (50*gf[0, x]^3)/81 + (10*gf[0, mHs]*gf[0, x]^3)/27 - 
           (10*gf[0, mu2]*gf[0, x]^3)/27 + (5*gf[0, x]^4)/54 - 
           (70*Zeta[3])/81 + (14*gf[0, mHs]*Zeta[3])/27 - 
           (14*gf[0, mu2]*Zeta[3])/27 + (14*gf[0, x]*Zeta[3])/27) + 
         (nf*(((I/36)*Pi*(2027 + 1604*x))/(1 + x)^2 + (15301 + 14173*x)/
             (96 + 96*x) - ((I/54)*Pi^3*(57 + 133*x + 3*x^2))/(1 + x)^2 - 
            (Pi^2*(5407 + 6426*x + 419*x^2))/(432*(1 + x)^2) + 
            ((I/540)*Pi^5*(-80 - 69*x - 69*x^2 + 34*x^3))/(1 + x)^3 - 
            (Pi^4*(631 + 1011*x + 1011*x^2 + 493*x^3))/(1620*(1 + x)^3) + 
            ((I/36)*Pi*(8 + 19*x)*gf[-1, x])/(1 + x) + 
            (Pi^2*(-5 + 38*x + 2*x^2)*gf[-1, x])/(9*(1 + x)^2) + 
            ((I/27)*Pi^3*(23 + 70*x + 23*x^2)*gf[-1, x])/(1 + x)^2 - 
            (Pi^4*(89 + 249*x + 249*x^2 + 77*x^3)*gf[-1, x])/
             (270*(1 + x)^3) - ((2*I)/3)*Pi^3*gf[-1, x]^2 + 
            ((I/12)*Pi*(-4 + x)*gf[-1, x]^2)/(1 + x) - 
            (Pi^2*(23 + 52*x + 23*x^2)*gf[-1, x]^2)/(18*(1 + x)^2) + 
            (Pi^2*gf[-1, x]^3)/3 + (((4*I)/9)*Pi^3*x*gf[0, mHs])/(1 + x)^2 - 
            ((I/3)*Pi*(67 + 40*x)*gf[0, mHs])/(1 + x)^2 - 
            ((5765 + 5117*x)*gf[0, mHs])/(72*(1 + x)) + 
            (Pi^2*(89 + 78*x + 13*x^2)*gf[0, mHs])/(36*(1 + x)^2) + 
            (Pi^4*(29 + 78*x + 78*x^2 + 23*x^3)*gf[0, mHs])/(135*(1 + x)^3) - 
            ((4*I)/9)*Pi^3*gf[-1, x]*gf[0, mHs] - (4*Pi^2*x*gf[-1, x]*
              gf[0, mHs])/(3*(1 + x)^2) + ((I/3)*Pi*(-4 + x)*gf[-1, x]*
              gf[0, mHs])/(1 + x) + (2*Pi^2*gf[-1, x]^2*gf[0, mHs])/3 + 
            ((2*I)*Pi*gf[0, mHs]^2)/(1 + x)^2 + ((63 + 55*x)*gf[0, mHs]^2)/
             (4 + 4*x) - gf[0, mHs]^3 - (((4*I)/9)*Pi^3*x*gf[0, mu2])/
             (1 + x)^2 + ((I/3)*Pi*(67 + 40*x)*gf[0, mu2])/(1 + x)^2 + 
            ((5765 + 5117*x)*gf[0, mu2])/(72 + 72*x) - 
            (Pi^2*(89 + 78*x + 13*x^2)*gf[0, mu2])/(36*(1 + x)^2) - 
            (Pi^4*(29 + 78*x + 78*x^2 + 23*x^3)*gf[0, mu2])/(135*(1 + x)^3) + 
            ((4*I)/9)*Pi^3*gf[-1, x]*gf[0, mu2] + (4*Pi^2*x*gf[-1, x]*
              gf[0, mu2])/(3*(1 + x)^2) - ((I/3)*Pi*(-4 + x)*gf[-1, x]*
              gf[0, mu2])/(1 + x) - (2*Pi^2*gf[-1, x]^2*gf[0, mu2])/3 - 
            ((4*I)*Pi*gf[0, mHs]*gf[0, mu2])/(1 + x)^2 - 
            ((63 + 55*x)*gf[0, mHs]*gf[0, mu2])/(2 + 2*x) + 
            3*gf[0, mHs]^2*gf[0, mu2] + ((2*I)*Pi*gf[0, mu2]^2)/(1 + x)^2 + 
            ((63 + 55*x)*gf[0, mu2]^2)/(4 + 4*x) - 3*gf[0, mHs]*
             gf[0, mu2]^2 + gf[0, mu2]^3 + ((I/36)*Pi*(405 - 19*x)*x*
              gf[0, x])/(1 + x)^2 + (Pi^2*(9 - 194*x + 15*x^2)*gf[0, x])/
             (108*(1 + x)^2) - ((I/27)*Pi^3*x*(36 + 36*x + 23*x^2)*gf[0, x])/
             (1 + x)^3 - ((1711 + 7674*x + 5117*x^2)*gf[0, x])/
             (72*(1 + x)^2) + (Pi^4*(12 + 141*x + 141*x^2 + 82*x^3)*gf[0, x])/
             (180*(1 + x)^3) - ((I/18)*Pi*x*(167 + 3*x)*gf[-1, x]*gf[0, x])/
             (1 + x)^2 + ((8 + 19*x)*gf[-1, x]*gf[0, x])/(36 + 36*x) + 
            (Pi^2*(23 + 70*x + 23*x^2)*gf[-1, x]*gf[0, x])/(27*(1 + x)^2) + 
            (((2*I)/9)*Pi^3*(3 + 6*x + 6*x^2 + x^3)*gf[-1, x]*gf[0, x])/
             (1 + x)^3 - (2*Pi^2*gf[-1, x]^2*gf[0, x])/3 + 
            ((-4 + x)*gf[-1, x]^2*gf[0, x])/(12*(1 + x)) + 
            ((I/9)*Pi*(23 + 52*x + 23*x^2)*gf[-1, x]^2*gf[0, x])/(1 + x)^2 - 
            ((2*I)/3)*Pi*gf[-1, x]^3*gf[0, x] + (4*Pi^2*x*gf[0, mHs]*
              gf[0, x])/(9*(1 + x)^2) - ((I/3)*Pi*x*(9 + x)*gf[0, mHs]*
              gf[0, x])/(1 + x)^2 + (((2*I)/9)*Pi^3*x*(3 + 3*x + 2*x^2)*
              gf[0, mHs]*gf[0, x])/(1 + x)^3 + ((55 + 274*x + 165*x^2)*
              gf[0, mHs]*gf[0, x])/(6*(1 + x)^2) - 
            (4*Pi^2*gf[-1, x]*gf[0, mHs]*gf[0, x])/9 + 
            (((8*I)/3)*Pi*x*gf[-1, x]*gf[0, mHs]*gf[0, x])/(1 + x)^2 + 
            ((-4 + x)*gf[-1, x]*gf[0, mHs]*gf[0, x])/(3*(1 + x)) - 
            ((4*I)/3)*Pi*gf[-1, x]^2*gf[0, mHs]*gf[0, x] - 
            ((1 + 6*x + 3*x^2)*gf[0, mHs]^2*gf[0, x])/(1 + x)^2 - 
            (4*Pi^2*x*gf[0, mu2]*gf[0, x])/(9*(1 + x)^2) + 
            ((I/3)*Pi*x*(9 + x)*gf[0, mu2]*gf[0, x])/(1 + x)^2 - 
            (((2*I)/9)*Pi^3*x*(3 + 3*x + 2*x^2)*gf[0, mu2]*gf[0, x])/
             (1 + x)^3 - ((55 + 274*x + 165*x^2)*gf[0, mu2]*gf[0, x])/
             (6*(1 + x)^2) + (4*Pi^2*gf[-1, x]*gf[0, mu2]*gf[0, x])/9 - 
            (((8*I)/3)*Pi*x*gf[-1, x]*gf[0, mu2]*gf[0, x])/(1 + x)^2 + 
            ((4 - x)*gf[-1, x]*gf[0, mu2]*gf[0, x])/(3 + 3*x) + 
            ((4*I)/3)*Pi*gf[-1, x]^2*gf[0, mu2]*gf[0, x] + 
            (2*(1 + 6*x + 3*x^2)*gf[0, mHs]*gf[0, mu2]*gf[0, x])/(1 + x)^2 - 
            ((1 + 6*x + 3*x^2)*gf[0, mu2]^2*gf[0, x])/(1 + x)^2 - 
            ((I/12)*Pi*x*(9 + x)*gf[0, x]^2)/(1 + x)^2 + 
            ((I/18)*Pi^3*x*(3 + 3*x + 2*x^2)*gf[0, x]^2)/(1 + x)^3 - 
            (Pi^2*x*(24 + 24*x + 23*x^2)*gf[0, x]^2)/(54*(1 + x)^3) + 
            ((330 + 2049*x + 971*x^2)*gf[0, x]^2)/(72*(1 + x)^2) + 
            (((2*I)/3)*Pi*x*gf[-1, x]*gf[0, x]^2)/(1 + x)^2 + 
            ((-24 - 185*x + 3*x^2)*gf[-1, x]*gf[0, x]^2)/(36*(1 + x)^2) - 
            (Pi^2*(-1 + x^3)*gf[-1, x]*gf[0, x]^2)/(9*(1 + x)^3) - 
            (I/3)*Pi*gf[-1, x]^2*gf[0, x]^2 + ((23 + 52*x + 23*x^2)*
              gf[-1, x]^2*gf[0, x]^2)/(18*(1 + x)^2) - 
            (gf[-1, x]^3*gf[0, x]^2)/3 + (Pi^2*x*(3 + 3*x + 2*x^2)*gf[0, mHs]*
              gf[0, x]^2)/(9*(1 + x)^3) - ((6 + 45*x + 19*x^2)*gf[0, mHs]*
              gf[0, x]^2)/(6*(1 + x)^2) + (4*x*gf[-1, x]*gf[0, mHs]*
              gf[0, x]^2)/(3*(1 + x)^2) - (2*gf[-1, x]^2*gf[0, mHs]*
              gf[0, x]^2)/3 - (Pi^2*x*(3 + 3*x + 2*x^2)*gf[0, mu2]*
              gf[0, x]^2)/(9*(1 + x)^3) + ((6 + 45*x + 19*x^2)*gf[0, mu2]*
              gf[0, x]^2)/(6*(1 + x)^2) - (4*x*gf[-1, x]*gf[0, mu2]*
              gf[0, x]^2)/(3*(1 + x)^2) + (2*gf[-1, x]^2*gf[0, mu2]*
              gf[0, x]^2)/3 + (Pi^2*x*(3 + 3*x + 2*x^2)*gf[0, x]^3)/
             (18*(1 + x)^3) - ((4 + 33*x + 13*x^2)*gf[0, x]^3)/
             (12*(1 + x)^2) + (2*x*gf[-1, x]*gf[0, x]^3)/(3*(1 + x)^2) - 
            (gf[-1, x]^2*gf[0, x]^3)/3 + ((I/9)*Pi*x*(167 + 3*x)*
              gf[0, -1, x])/(1 + x)^2 - ((8 + 19*x)*gf[0, -1, x])/
             (36*(1 + x)) - (Pi^2*(23 + 51*x + 51*x^2 - 46*x^3)*gf[0, -1, x])/
             (27*(1 + x)^3) + (((2*I)/3)*Pi^3*(-1 + x^3)*gf[0, -1, x])/
             (1 + x)^3 + ((4 - x)*gf[-1, x]*gf[0, -1, x])/(6 + 6*x) - 
            (((4*I)/9)*Pi*(23 + 52*x + 23*x^2)*gf[-1, x]*gf[0, -1, x])/
             (1 + x)^2 + (2*Pi^2*(8 + 33*x + 33*x^2 + 14*x^3)*gf[-1, x]*
              gf[0, -1, x])/(9*(1 + x)^3) + (4*I)*Pi*gf[-1, x]^2*
             gf[0, -1, x] - (((16*I)/3)*Pi*x*gf[0, mHs]*gf[0, -1, x])/
             (1 + x)^2 + ((4 - x)*gf[0, mHs]*gf[0, -1, x])/(3 + 3*x) - 
            (2*Pi^2*(-2 + 3*x + 3*x^2 + 4*x^3)*gf[0, mHs]*gf[0, -1, x])/
             (9*(1 + x)^3) + ((16*I)/3)*Pi*gf[-1, x]*gf[0, mHs]*
             gf[0, -1, x] + (((16*I)/3)*Pi*x*gf[0, mu2]*gf[0, -1, x])/
             (1 + x)^2 + ((-4 + x)*gf[0, mu2]*gf[0, -1, x])/(3*(1 + x)) + 
            (2*Pi^2*(-2 + 3*x + 3*x^2 + 4*x^3)*gf[0, mu2]*gf[0, -1, x])/
             (9*(1 + x)^3) - ((16*I)/3)*Pi*gf[-1, x]*gf[0, mu2]*
             gf[0, -1, x] + (4*(3 + 44*x)*gf[0, x]*gf[0, -1, x])/
             (9*(1 + x)^2) - (((2*I)/9)*Pi*x*(30 + 30*x + 23*x^2)*gf[0, x]*
              gf[0, -1, x])/(1 + x)^3 + (2*Pi^2*(-1 + 6*x + 6*x^2 + 5*x^3)*
              gf[0, x]*gf[0, -1, x])/(9*(1 + x)^3) + 
            (((4*I)/3)*Pi*(2 + 3*x + 3*x^2)*gf[-1, x]*gf[0, x]*gf[0, -1, x])/
             (1 + x)^3 - (4*(23 + 52*x + 23*x^2)*gf[-1, x]*gf[0, x]*
              gf[0, -1, x])/(9*(1 + x)^2) + 4*gf[-1, x]^2*gf[0, x]*
             gf[0, -1, x] - (16*x*gf[0, mHs]*gf[0, x]*gf[0, -1, x])/
             (3*(1 + x)^2) + (((4*I)/3)*Pi*x*(3 + 3*x + 2*x^2)*gf[0, mHs]*
              gf[0, x]*gf[0, -1, x])/(1 + x)^3 + (16*gf[-1, x]*gf[0, mHs]*
              gf[0, x]*gf[0, -1, x])/3 + (16*x*gf[0, mu2]*gf[0, x]*
              gf[0, -1, x])/(3*(1 + x)^2) - (((4*I)/3)*Pi*x*(3 + 3*x + 2*x^2)*
              gf[0, mu2]*gf[0, x]*gf[0, -1, x])/(1 + x)^3 - 
            (16*gf[-1, x]*gf[0, mu2]*gf[0, x]*gf[0, -1, x])/3 + 
            ((I/3)*Pi*x*(3 + 3*x + 2*x^2)*gf[0, x]^2*gf[0, -1, x])/
             (1 + x)^3 - (x*(54 + 54*x + 23*x^2)*gf[0, x]^2*gf[0, -1, x])/
             (9*(1 + x)^3) + (2*(6 + 15*x + 15*x^2 + 4*x^3)*gf[-1, x]*
              gf[0, x]^2*gf[0, -1, x])/(3*(1 + x)^3) + 
            (2*x*(3 + 3*x + 2*x^2)*gf[0, mHs]*gf[0, x]^2*gf[0, -1, x])/
             (3*(1 + x)^3) - (2*x*(3 + 3*x + 2*x^2)*gf[0, mu2]*gf[0, x]^2*
              gf[0, -1, x])/(3*(1 + x)^3) + (x*(3 + 3*x + 2*x^2)*gf[0, x]^3*
              gf[0, -1, x])/(3*(1 + x)^3) - (23*gf[0, -1, x]^2)/9 - 
            (((2*I)/3)*Pi*(-2 + 3*x + 3*x^2 + 4*x^3)*gf[0, -1, x]^2)/
             (1 + x)^3 + (4*gf[-1, x]*gf[0, -1, x]^2)/3 + 
            (4*gf[0, mHs]*gf[0, -1, x]^2)/3 - (4*gf[0, mu2]*gf[0, -1, x]^2)/
             3 + ((8 + 6*x + 6*x^2 - 4*x^3)*gf[0, x]*gf[0, -1, x]^2)/
             (3*(1 + x)^3) + ((-4 + x)*gf[0, -1, -1, x])/(6*(1 + x)) + 
            (((2*I)/3)*Pi*(23 + 50*x + 23*x^2)*gf[0, -1, -1, x])/(1 + x)^2 - 
            (5*Pi^2*(4 + 21*x + 21*x^2 + 10*x^3)*gf[0, -1, -1, x])/
             (9*(1 + x)^3) - ((32*I)/3)*Pi*gf[-1, x]*gf[0, -1, -1, x] - 
            (8*I)*Pi*gf[0, mHs]*gf[0, -1, -1, x] + (8*I)*Pi*gf[0, mu2]*
             gf[0, -1, -1, x] + (2*(23 + 50*x + 23*x^2)*gf[0, x]*
              gf[0, -1, -1, x])/(3*(1 + x)^2) + 
            (((2*I)/3)*Pi*(-6 - 3*x - 3*x^2 + 4*x^3)*gf[0, x]*
              gf[0, -1, -1, x])/(1 + x)^3 - (32*gf[-1, x]*gf[0, x]*
              gf[0, -1, -1, x])/3 - 8*gf[0, mHs]*gf[0, x]*gf[0, -1, -1, x] + 
            8*gf[0, mu2]*gf[0, x]*gf[0, -1, -1, x] - 
            ((18 + 39*x + 39*x^2 + 8*x^3)*gf[0, x]^2*gf[0, -1, -1, x])/
             (3*(1 + x)^3) - (4*gf[0, -1, x]*gf[0, -1, -1, x])/3 - 
            ((8 + 173*x + x^2)*gf[0, 0, -1, x])/(6*(1 + x)^2) + 
            (((2*I)/3)*Pi*x*(26 + 26*x + 23*x^2)*gf[0, 0, -1, x])/(1 + x)^3 - 
            (2*Pi^2*(-1 + 33*x + 33*x^2 + 23*x^3)*gf[0, 0, -1, x])/
             (9*(1 + x)^3) + (2*(23 + 52*x + 23*x^2)*gf[-1, x]*
              gf[0, 0, -1, x])/(3*(1 + x)^2) + (((4*I)/3)*Pi*(-4 - 3*x - 3*
                x^2 + 2*x^3)*gf[-1, x]*gf[0, 0, -1, x])/(1 + x)^3 - 
            6*gf[-1, x]^2*gf[0, 0, -1, x] + (8*x*gf[0, mHs]*gf[0, 0, -1, x])/
             (1 + x)^2 - ((4*I)*Pi*x*(3 + 3*x + 2*x^2)*gf[0, mHs]*
              gf[0, 0, -1, x])/(1 + x)^3 - 8*gf[-1, x]*gf[0, mHs]*
             gf[0, 0, -1, x] - (8*x*gf[0, mu2]*gf[0, 0, -1, x])/(1 + x)^2 + 
            ((4*I)*Pi*x*(3 + 3*x + 2*x^2)*gf[0, mu2]*gf[0, 0, -1, x])/
             (1 + x)^3 + 8*gf[-1, x]*gf[0, mu2]*gf[0, 0, -1, x] + 
            (((2*I)/3)*Pi*x*(3 + 3*x + 2*x^2)*gf[0, x]*gf[0, 0, -1, x])/
             (1 + x)^3 + (2*x*(38 + 38*x + 23*x^2)*gf[0, x]*gf[0, 0, -1, x])/
             (3*(1 + x)^3) - (4*(10 + 21*x + 21*x^2 + 4*x^3)*gf[-1, x]*
              gf[0, x]*gf[0, 0, -1, x])/(3*(1 + x)^3) - 
            (4*x*(3 + 3*x + 2*x^2)*gf[0, mHs]*gf[0, x]*gf[0, 0, -1, x])/
             (1 + x)^3 + (4*x*(3 + 3*x + 2*x^2)*gf[0, mu2]*gf[0, x]*
              gf[0, 0, -1, x])/(1 + x)^3 - (5*x*(3 + 3*x + 2*x^2)*gf[0, x]^2*
              gf[0, 0, -1, x])/(3*(1 + x)^3) + (2*(-10 - 3*x - 3*x^2 + 8*x^3)*
              gf[0, -1, x]*gf[0, 0, -1, x])/(3*(1 + x)^3) + 
            (12*I)*Pi*gf[0, -1, -1, -1, x] + 12*gf[0, x]*gf[0, -1, -1, -1, 
              x] + ((2*I)*Pi*(2 + 3*x + 3*x^2)*gf[0, 0, -1, -1, x])/
             (1 + x)^3 - (2*(23 + 52*x + 23*x^2)*gf[0, 0, -1, -1, x])/
             (3*(1 + x)^2) + 12*gf[-1, x]*gf[0, 0, -1, -1, x] + 
            8*gf[0, mHs]*gf[0, 0, -1, -1, x] - 8*gf[0, mu2]*gf[0, 0, -1, -1, 
              x] + (2*(6 + 15*x + 15*x^2 + 4*x^3)*gf[0, x]*gf[0, 0, -1, -1, 
               x])/(1 + x)^3 - ((6*I)*Pi*x*(3 + 3*x + 2*x^2)*
              gf[0, 0, 0, -1, x])/(1 + x)^3 - (4*x*(33 + 33*x + 23*x^2)*
              gf[0, 0, 0, -1, x])/(3*(1 + x)^3) + (4*(5 + 9*x + 9*x^2 + x^3)*
              gf[-1, x]*gf[0, 0, 0, -1, x])/(1 + x)^3 + 
            (8*x*(3 + 3*x + 2*x^2)*gf[0, mHs]*gf[0, 0, 0, -1, x])/(1 + x)^3 - 
            (8*x*(3 + 3*x + 2*x^2)*gf[0, mu2]*gf[0, 0, 0, -1, x])/(1 + x)^3 + 
            (2*x*(3 + 3*x + 2*x^2)*gf[0, x]*gf[0, 0, 0, -1, x])/(1 + x)^3 - 
            12*gf[0, 0, -1, -1, -1, x] - (8*(-1 + x^3)*gf[0, 0, -1, 0, -1, 
               x])/(1 + x)^3 - (4*(-1 + 9*x + 9*x^2 + 7*x^3)*
              gf[0, 0, 0, -1, -1, x])/(1 + x)^3 + (4*x*(3 + 3*x + 2*x^2)*
              gf[0, 0, 0, 0, -1, x])/(1 + x)^3 - ((253 + 465*x + 270*x^2)*
              Zeta[3])/(3*(1 + x)^2) - (((2*I)/3)*Pi*(46 + 104*x + 104*x^2 + 
               23*x^3)*Zeta[3])/(1 + x)^3 + (Pi^2*(85 + 228*x + 228*x^2 + 67*
                x^3)*Zeta[3])/(9*(1 + x)^3) + (2*(23 + 52*x + 23*x^2)*
              gf[-1, x]*Zeta[3])/(3*(1 + x)^2) + 
            (((4*I)/3)*Pi*(4 + 21*x + 21*x^2 + 10*x^3)*gf[-1, x]*Zeta[3])/
             (1 + x)^3 - 6*gf[-1, x]^2*Zeta[3] + (2*(65 + 118*x + 65*x^2)*
              gf[0, mHs]*Zeta[3])/(3*(1 + x)^2) + 
            ((4*I)*Pi*(4 + 9*x + 9*x^2 + 2*x^3)*gf[0, mHs]*Zeta[3])/
             (1 + x)^3 - 8*gf[-1, x]*gf[0, mHs]*Zeta[3] - 12*gf[0, mHs]^2*
             Zeta[3] - (2*(65 + 118*x + 65*x^2)*gf[0, mu2]*Zeta[3])/
             (3*(1 + x)^2) - ((4*I)*Pi*(4 + 9*x + 9*x^2 + 2*x^3)*gf[0, mu2]*
              Zeta[3])/(1 + x)^3 + 8*gf[-1, x]*gf[0, mu2]*Zeta[3] + 
            24*gf[0, mHs]*gf[0, mu2]*Zeta[3] - 12*gf[0, mu2]^2*Zeta[3] - 
            (((8*I)/3)*Pi*x*(3 + 3*x + 2*x^2)*gf[0, x]*Zeta[3])/(1 + x)^3 + 
            (2*(19 + 79*x + 79*x^2 + 42*x^3)*gf[0, x]*Zeta[3])/
             (3*(1 + x)^3) + (4*(-2 + 3*x + 3*x^2 + 4*x^3)*gf[-1, x]*gf[0, x]*
              Zeta[3])/(3*(1 + x)^3) - (4*(2 + 9*x + 9*x^2 + 4*x^3)*
              gf[0, mHs]*gf[0, x]*Zeta[3])/(1 + x)^3 + 
            (4*(2 + 9*x + 9*x^2 + 4*x^3)*gf[0, mu2]*gf[0, x]*Zeta[3])/
             (1 + x)^3 - (2*(6 + 33*x + 33*x^2 + 16*x^3)*gf[0, x]^2*Zeta[3])/
             (3*(1 + x)^3) + ((8 + 6*x + 6*x^2 - 4*x^3)*gf[0, -1, x]*Zeta[3])/
             (3*(1 + x)^3) - (2*(15 + 57*x + 57*x^2 + 23*x^3)*Zeta[5])/
             (1 + x)^3))/Nc + Nc*nf*(((-1/108*I)*Pi*(17757 + 10412*x))/
            (1 + x)^2 - (10788779 + 9202259*x)/(23328*(1 + x)) + 
           (Pi^2*(15139 + 10450*x - 1449*x^2))/(432*(1 + x)^2) - 
           ((I/162)*Pi^3*(-283 + 193*x + 545*x^2))/(1 + x)^2 + 
           ((I/540)*Pi^5*(205 + 444*x + 444*x^2 + 91*x^3))/(1 + x)^3 + 
           (Pi^4*(413 + 1032*x + 1059*x^2 + 398*x^3))/(405*(1 + x)^3) - 
           ((I/108)*Pi*(928 + 2029*x)*gf[-1, x])/(1 + x) + 
           (((2*I)/27)*Pi^3*(35 + 58*x + 35*x^2)*gf[-1, x])/(1 + x)^2 + 
           (Pi^2*(521 + 808*x + 701*x^2)*gf[-1, x])/(81*(1 + x)^2) - 
           (Pi^4*(323 + 1005*x + 1005*x^2 + 347*x^3)*gf[-1, x])/
            (540*(1 + x)^3) + ((7*I)/9)*Pi^3*gf[-1, x]^2 - 
           ((I/108)*Pi*(296 + 233*x)*gf[-1, x]^2)/(1 + x) + 
           (Pi^2*(40 + 89*x + 40*x^2)*gf[-1, x]^2)/(27*(1 + x)^2) + 
           ((10*I)/27)*Pi*gf[-1, x]^3 - (8*Pi^2*gf[-1, x]^3)/27 - 
           (I/18)*Pi*gf[-1, x]^4 + ((I/9)*Pi*(645 + 332*x)*gf[0, mHs])/
            (1 + x)^2 + ((541499 + 473891*x)*gf[0, mHs])/(1944*(1 + x)) + 
           (((2*I)/27)*Pi^3*(35 + 64*x + 35*x^2)*gf[0, mHs])/(1 + x)^2 + 
           (Pi^2*(-2213 + 362*x + 1495*x^2)*gf[0, mHs])/(324*(1 + x)^2) - 
           (Pi^4*(329 + 963*x + 963*x^2 + 313*x^3)*gf[0, mHs])/
            (360*(1 + x)^3) - ((22*I)/9)*Pi^3*gf[-1, x]*gf[0, mHs] + 
           ((I/9)*Pi*(124 + 145*x)*gf[-1, x]*gf[0, mHs])/(1 + x) - 
           (2*Pi^2*(85 + 152*x + 85*x^2)*gf[-1, x]*gf[0, mHs])/
            (27*(1 + x)^2) + ((20*I)/9)*Pi*gf[-1, x]^2*gf[0, mHs] - 
           (16*Pi^2*gf[-1, x]^2*gf[0, mHs])/9 - ((4*I)/9)*Pi*gf[-1, x]^3*
            gf[0, mHs] - (133*Pi^2*gf[0, mHs]^2)/54 - ((4*I)/3)*Pi^3*
            gf[0, mHs]^2 - ((2*I)*Pi*(5 + 2*x)*gf[0, mHs]^2)/(1 + x)^2 - 
           ((25699 + 23755*x)*gf[0, mHs]^2)/(324*(1 + x)) - 
           ((20*I)/3)*Pi*gf[-1, x]*gf[0, mHs]^2 + 
           (28*Pi^2*gf[-1, x]*gf[0, mHs]^2)/9 - ((4*I)/3)*Pi*gf[-1, x]^2*
            gf[0, mHs]^2 + (1147*gf[0, mHs]^3)/81 + (25*Pi^2*gf[0, mHs]^3)/
            27 + ((20*I)/9)*Pi*gf[-1, x]*gf[0, mHs]^3 - (35*gf[0, mHs]^4)/
            18 + (4*gf[0, mHs]^5)/15 - ((I/9)*Pi*(645 + 332*x)*gf[0, mu2])/
            (1 + x)^2 - ((525883 + 458275*x)*gf[0, mu2])/(1944*(1 + x)) + 
           (Pi^2*(2101 - 586*x - 1607*x^2)*gf[0, mu2])/(324*(1 + x)^2) - 
           (((2*I)/27)*Pi^3*(35 + 64*x + 35*x^2)*gf[0, mu2])/(1 + x)^2 + 
           (Pi^4*(221 + 645*x + 645*x^2 + 209*x^3)*gf[0, mu2])/
            (270*(1 + x)^3) + ((22*I)/9)*Pi^3*gf[-1, x]*gf[0, mu2] - 
           ((I/9)*Pi*(124 + 145*x)*gf[-1, x]*gf[0, mu2])/(1 + x) + 
           (2*Pi^2*(85 + 152*x + 85*x^2)*gf[-1, x]*gf[0, mu2])/
            (27*(1 + x)^2) - ((20*I)/9)*Pi*gf[-1, x]^2*gf[0, mu2] + 
           (16*Pi^2*gf[-1, x]^2*gf[0, mu2])/9 + ((4*I)/9)*Pi*gf[-1, x]^3*
            gf[0, mu2] + (143*Pi^2*gf[0, mHs]*gf[0, mu2])/27 + 
           ((8*I)/3)*Pi^3*gf[0, mHs]*gf[0, mu2] + 
           ((4*I)*Pi*(5 + 2*x)*gf[0, mHs]*gf[0, mu2])/(1 + x)^2 + 
           ((8129 + 7481*x)*gf[0, mHs]*gf[0, mu2])/(54 + 54*x) + 
           ((40*I)/3)*Pi*gf[-1, x]*gf[0, mHs]*gf[0, mu2] - 
           (56*Pi^2*gf[-1, x]*gf[0, mHs]*gf[0, mu2])/9 + 
           ((8*I)/3)*Pi*gf[-1, x]^2*gf[0, mHs]*gf[0, mu2] - 
           (115*gf[0, mHs]^2*gf[0, mu2])/3 - (53*Pi^2*gf[0, mHs]^2*
             gf[0, mu2])/18 - ((20*I)/3)*Pi*gf[-1, x]*gf[0, mHs]^2*
            gf[0, mu2] + (170*gf[0, mHs]^3*gf[0, mu2])/27 - 
           (17*gf[0, mHs]^4*gf[0, mu2])/18 - (17*Pi^2*gf[0, mu2]^2)/6 - 
           ((4*I)/3)*Pi^3*gf[0, mu2]^2 - ((2*I)*Pi*(5 + 2*x)*gf[0, mu2]^2)/
            (1 + x)^2 - ((23075 + 21131*x)*gf[0, mu2]^2)/(324*(1 + x)) - 
           ((20*I)/3)*Pi*gf[-1, x]*gf[0, mu2]^2 + 
           (28*Pi^2*gf[-1, x]*gf[0, mu2]^2)/9 - ((4*I)/3)*Pi*gf[-1, x]^2*
            gf[0, mu2]^2 + (923*gf[0, mHs]*gf[0, mu2]^2)/27 + 
           (28*Pi^2*gf[0, mHs]*gf[0, mu2]^2)/9 + ((20*I)/3)*Pi*gf[-1, x]*
            gf[0, mHs]*gf[0, mu2]^2 - (65*gf[0, mHs]^2*gf[0, mu2]^2)/9 + 
           (10*gf[0, mHs]^3*gf[0, mu2]^2)/9 - (811*gf[0, mu2]^3)/81 - 
           (59*Pi^2*gf[0, mu2]^3)/54 - ((20*I)/9)*Pi*gf[-1, x]*gf[0, mu2]^3 + 
           (10*gf[0, mHs]*gf[0, mu2]^3)/3 - (gf[0, mHs]^2*gf[0, mu2]^3)/3 - 
           (25*gf[0, mu2]^4)/54 - (2*gf[0, mHs]*gf[0, mu2]^4)/9 + 
           (11*gf[0, mu2]^5)/90 - (1952*gf[0, tau])/243 + 
           (28*Pi^2*gf[0, tau])/81 + (103*Pi^4*gf[0, tau])/1080 + 
           (656*gf[0, mHs]*gf[0, tau])/81 - (10*Pi^2*gf[0, mHs]*gf[0, tau])/
            27 - (112*gf[0, mHs]^2*gf[0, tau])/27 + 
           (Pi^2*gf[0, mHs]^2*gf[0, tau])/6 + (40*gf[0, mHs]^3*gf[0, tau])/
            27 - (7*gf[0, mHs]^4*gf[0, tau])/18 - (656*gf[0, mu2]*gf[0, tau])/
            81 + (10*Pi^2*gf[0, mu2]*gf[0, tau])/27 + 
           (224*gf[0, mHs]*gf[0, mu2]*gf[0, tau])/27 - 
           (Pi^2*gf[0, mHs]*gf[0, mu2]*gf[0, tau])/3 - 
           (40*gf[0, mHs]^2*gf[0, mu2]*gf[0, tau])/9 + 
           (14*gf[0, mHs]^3*gf[0, mu2]*gf[0, tau])/9 - 
           (112*gf[0, mu2]^2*gf[0, tau])/27 + (Pi^2*gf[0, mu2]^2*gf[0, tau])/
            6 + (40*gf[0, mHs]*gf[0, mu2]^2*gf[0, tau])/9 - 
           (7*gf[0, mHs]^2*gf[0, mu2]^2*gf[0, tau])/3 - 
           (40*gf[0, mu2]^3*gf[0, tau])/27 + (14*gf[0, mHs]*gf[0, mu2]^3*
             gf[0, tau])/9 - (7*gf[0, mu2]^4*gf[0, tau])/18 - 
           ((I/27)*Pi^3*(10 + 3*x + 21*x^2)*gf[0, x])/(1 + x)^3 - 
           (Pi^2*(607 + 1130*x + 1309*x^2)*gf[0, x])/(324*(1 + x)^2) + 
           ((I/108)*Pi*(1240 + 1133*x + 2029*x^2)*gf[0, x])/(1 + x)^2 + 
           ((221873 + 827974*x + 473891*x^2)*gf[0, x])/(1944*(1 + x)^2) - 
           (7*Pi^4*(-5 + 3*x + 3*x^2 + 7*x^3)*gf[0, x])/(216*(1 + x)^3) - 
           ((928 + 2029*x)*gf[-1, x]*gf[0, x])/(108*(1 + x)) - 
           (2*Pi^2*(5 + 22*x + 5*x^2)*gf[-1, x]*gf[0, x])/(27*(1 + x)^2) + 
           ((I/54)*Pi*(148 + 713*x + 13*x^2)*gf[-1, x]*gf[0, x])/(1 + x)^2 - 
           (((2*I)/9)*Pi^3*(4 + 9*x + 9*x^2 + 2*x^3)*gf[-1, x]*gf[0, x])/
            (1 + x)^3 + (5*Pi^2*gf[-1, x]^2*gf[0, x])/9 - 
           ((296 + 233*x)*gf[-1, x]^2*gf[0, x])/(108*(1 + x)) - 
           (((2*I)/9)*Pi*(5 + 13*x + 5*x^2)*gf[-1, x]^2*gf[0, x])/(1 + x)^2 + 
           (10*gf[-1, x]^3*gf[0, x])/27 + ((2*I)/9)*Pi*gf[-1, x]^3*gf[0, x] - 
           (gf[-1, x]^4*gf[0, x])/18 + (Pi^2*(37 + 62*x + 37*x^2)*gf[0, mHs]*
             gf[0, x])/(27*(1 + x)^2) - ((I/9)*Pi*(112 + 209*x + 145*x^2)*
             gf[0, mHs]*gf[0, x])/(1 + x)^2 - ((14089 + 43478*x + 23755*x^2)*
             gf[0, mHs]*gf[0, x])/(162*(1 + x)^2) - 
           (((2*I)/9)*Pi^3*(-1 + x^3)*gf[0, mHs]*gf[0, x])/(1 + x)^3 + 
           (2*Pi^2*gf[-1, x]*gf[0, mHs]*gf[0, x])/3 + 
           ((124 + 145*x)*gf[-1, x]*gf[0, mHs]*gf[0, x])/(9 + 9*x) - 
           ((8*I)/9)*Pi*(5/2 + (3*x)/(1 + x)^2)*gf[-1, x]*gf[0, mHs]*
            gf[0, x] + (20*gf[-1, x]^2*gf[0, mHs]*gf[0, x])/9 + 
           ((4*I)/3)*Pi*gf[-1, x]^2*gf[0, mHs]*gf[0, x] - 
           (4*gf[-1, x]^3*gf[0, mHs]*gf[0, x])/9 + ((20*I)/3)*Pi*gf[0, mHs]^2*
            gf[0, x] - (Pi^2*gf[0, mHs]^2*gf[0, x])/3 + 
           ((877 + 2186*x + 1147*x^2)*gf[0, mHs]^2*gf[0, x])/(27*(1 + x)^2) - 
           (20*gf[-1, x]*gf[0, mHs]^2*gf[0, x])/3 + ((4*I)/3)*Pi*gf[-1, x]*
            gf[0, mHs]^2*gf[0, x] - (4*gf[-1, x]^2*gf[0, mHs]^2*gf[0, x])/3 - 
           (70*gf[0, mHs]^3*gf[0, x])/9 - ((20*I)/9)*Pi*gf[0, mHs]^3*
            gf[0, x] + (20*gf[-1, x]*gf[0, mHs]^3*gf[0, x])/9 + 
           (4*gf[0, mHs]^4*gf[0, x])/3 - (Pi^2*(9 + 14*x + 9*x^2)*gf[0, mu2]*
             gf[0, x])/(9*(1 + x)^2) + ((I/9)*Pi*(112 + 209*x + 145*x^2)*
             gf[0, mu2]*gf[0, x])/(1 + x)^2 + ((4259 + 13618*x + 7481*x^2)*
             gf[0, mu2]*gf[0, x])/(54*(1 + x)^2) + 
           (((2*I)/9)*Pi^3*(-1 + x^3)*gf[0, mu2]*gf[0, x])/(1 + x)^3 - 
           (2*Pi^2*gf[-1, x]*gf[0, mu2]*gf[0, x])/3 - 
           ((124 + 145*x)*gf[-1, x]*gf[0, mu2]*gf[0, x])/(9 + 9*x) + 
           ((8*I)/9)*Pi*(5/2 + (3*x)/(1 + x)^2)*gf[-1, x]*gf[0, mu2]*
            gf[0, x] - (20*gf[-1, x]^2*gf[0, mu2]*gf[0, x])/9 - 
           ((4*I)/3)*Pi*gf[-1, x]^2*gf[0, mu2]*gf[0, x] + 
           (4*gf[-1, x]^3*gf[0, mu2]*gf[0, x])/9 - ((40*I)/3)*Pi*gf[0, mHs]*
            gf[0, mu2]*gf[0, x] + (Pi^2*gf[0, mHs]*gf[0, mu2]*gf[0, x])/3 - 
           (2*(85 + 218*x + 115*x^2)*gf[0, mHs]*gf[0, mu2]*gf[0, x])/
            (3*(1 + x)^2) + (40*gf[-1, x]*gf[0, mHs]*gf[0, mu2]*gf[0, x])/3 - 
           ((8*I)/3)*Pi*gf[-1, x]*gf[0, mHs]*gf[0, mu2]*gf[0, x] + 
           (8*gf[-1, x]^2*gf[0, mHs]*gf[0, mu2]*gf[0, x])/3 + 
           (170*gf[0, mHs]^2*gf[0, mu2]*gf[0, x])/9 + ((20*I)/3)*Pi*
            gf[0, mHs]^2*gf[0, mu2]*gf[0, x] - (20*gf[-1, x]*gf[0, mHs]^2*
             gf[0, mu2]*gf[0, x])/3 - (34*gf[0, mHs]^3*gf[0, mu2]*gf[0, x])/
            9 + ((20*I)/3)*Pi*gf[0, mu2]^2*gf[0, x] + 
           ((653 + 1738*x + 923*x^2)*gf[0, mu2]^2*gf[0, x])/(27*(1 + x)^2) - 
           (20*gf[-1, x]*gf[0, mu2]^2*gf[0, x])/3 + ((4*I)/3)*Pi*gf[-1, x]*
            gf[0, mu2]^2*gf[0, x] - (4*gf[-1, x]^2*gf[0, mu2]^2*gf[0, x])/3 - 
           (130*gf[0, mHs]*gf[0, mu2]^2*gf[0, x])/9 - ((20*I)/3)*Pi*
            gf[0, mHs]*gf[0, mu2]^2*gf[0, x] + (20*gf[-1, x]*gf[0, mHs]*
             gf[0, mu2]^2*gf[0, x])/3 + (10*gf[0, mHs]^2*gf[0, mu2]^2*
             gf[0, x])/3 + (10*gf[0, mu2]^3*gf[0, x])/3 + 
           ((20*I)/9)*Pi*gf[0, mu2]^3*gf[0, x] - (20*gf[-1, x]*gf[0, mu2]^3*
             gf[0, x])/9 - (2*gf[0, mHs]*gf[0, mu2]^3*gf[0, x])/3 - 
           (2*gf[0, mu2]^4*gf[0, x])/9 + (656*gf[0, tau]*gf[0, x])/81 - 
           (10*Pi^2*gf[0, tau]*gf[0, x])/27 - (224*gf[0, mHs]*gf[0, tau]*
             gf[0, x])/27 + (Pi^2*gf[0, mHs]*gf[0, tau]*gf[0, x])/3 + 
           (40*gf[0, mHs]^2*gf[0, tau]*gf[0, x])/9 - 
           (14*gf[0, mHs]^3*gf[0, tau]*gf[0, x])/9 + 
           (224*gf[0, mu2]*gf[0, tau]*gf[0, x])/27 - 
           (Pi^2*gf[0, mu2]*gf[0, tau]*gf[0, x])/3 - 
           (80*gf[0, mHs]*gf[0, mu2]*gf[0, tau]*gf[0, x])/9 + 
           (14*gf[0, mHs]^2*gf[0, mu2]*gf[0, tau]*gf[0, x])/3 + 
           (40*gf[0, mu2]^2*gf[0, tau]*gf[0, x])/9 - 
           (14*gf[0, mHs]*gf[0, mu2]^2*gf[0, tau]*gf[0, x])/3 + 
           (14*gf[0, mu2]^3*gf[0, tau]*gf[0, x])/9 - 
           ((I/108)*Pi*(784 + 1523*x + 883*x^2)*gf[0, x]^2)/(1 + x)^2 - 
           ((24458 + 83557*x + 41423*x^2)*gf[0, x]^2)/(648*(1 + x)^2) + 
           ((I/18)*Pi^3*(4 + 9*x + 9*x^2 + 2*x^3)*gf[0, x]^2)/(1 + x)^3 + 
           (Pi^2*(37 + 126*x + 108*x^2 + 47*x^3)*gf[0, x]^2)/(54*(1 + x)^3) - 
           (Pi^2*(2 + 3*x + 3*x^2)*gf[-1, x]*gf[0, x]^2)/(9*(1 + x)^3) + 
           ((892 + 2327*x + 883*x^2)*gf[-1, x]*gf[0, x]^2)/(108*(1 + x)^2) - 
           (I/9)*Pi*(5 + (6*x)/(1 + x)^2)*gf[-1, x]*gf[0, x]^2 + 
           (I/3)*Pi*gf[-1, x]^2*gf[0, x]^2 + ((5 + 7*x + 5*x^2)*gf[-1, x]^2*
             gf[0, x]^2)/(9*(1 + x)^2) - (gf[-1, x]^3*gf[0, x]^2)/9 + 
           ((70*I)/9)*Pi*gf[0, mHs]*gf[0, x]^2 + ((1418 + 3745*x + 1859*x^2)*
             gf[0, mHs]*gf[0, x]^2)/(54*(1 + x)^2) - 
           (Pi^2*(4 + 15*x + 15*x^2 + 6*x^3)*gf[0, mHs]*gf[0, x]^2)/
            (9*(1 + x)^3) + ((2*I)/3)*Pi*gf[-1, x]*gf[0, mHs]*gf[0, x]^2 - 
           (2*(35 + 76*x + 35*x^2)*gf[-1, x]*gf[0, mHs]*gf[0, x]^2)/
            (9*(1 + x)^2) - (2*gf[-1, x]^2*gf[0, mHs]*gf[0, x]^2)/3 - 
           (25*gf[0, mHs]^2*gf[0, x]^2)/3 - (4*I)*Pi*gf[0, mHs]^2*
            gf[0, x]^2 + 4*gf[-1, x]*gf[0, mHs]^2*gf[0, x]^2 + 
           (14*gf[0, mHs]^3*gf[0, x]^2)/9 - ((70*I)/9)*Pi*gf[0, mu2]*
            gf[0, x]^2 - ((398 + 1099*x + 545*x^2)*gf[0, mu2]*gf[0, x]^2)/
            (18*(1 + x)^2) + (Pi^2*(5 + 21*x + 21*x^2 + 9*x^3)*gf[0, mu2]*
             gf[0, x]^2)/(18*(1 + x)^3) - ((2*I)/3)*Pi*gf[-1, x]*gf[0, mu2]*
            gf[0, x]^2 + (2*(35 + 76*x + 35*x^2)*gf[-1, x]*gf[0, mu2]*
             gf[0, x]^2)/(9*(1 + x)^2) + (2*gf[-1, x]^2*gf[0, mu2]*
             gf[0, x]^2)/3 + (110*gf[0, mHs]*gf[0, mu2]*gf[0, x]^2)/9 + 
           (8*I)*Pi*gf[0, mHs]*gf[0, mu2]*gf[0, x]^2 - 8*gf[-1, x]*gf[0, mHs]*
            gf[0, mu2]*gf[0, x]^2 - (7*gf[0, mHs]^2*gf[0, mu2]*gf[0, x]^2)/
            3 - (35*gf[0, mu2]^2*gf[0, x]^2)/9 - (4*I)*Pi*gf[0, mu2]^2*
            gf[0, x]^2 + 4*gf[-1, x]*gf[0, mu2]^2*gf[0, x]^2 + 
           (7*gf[0, mu2]^3*gf[0, x]^2)/9 - (112*gf[0, tau]*gf[0, x]^2)/27 + 
           (Pi^2*gf[0, tau]*gf[0, x]^2)/6 + (40*gf[0, mHs]*gf[0, tau]*
             gf[0, x]^2)/9 - (7*gf[0, mHs]^2*gf[0, tau]*gf[0, x]^2)/3 - 
           (40*gf[0, mu2]*gf[0, tau]*gf[0, x]^2)/9 + 
           (14*gf[0, mHs]*gf[0, mu2]*gf[0, tau]*gf[0, x]^2)/3 - 
           (7*gf[0, mu2]^2*gf[0, tau]*gf[0, x]^2)/3 + ((25*I)/9)*Pi*
            gf[0, x]^3 + ((76 + 221*x + 105*x^2)*gf[0, x]^3)/(12*(1 + x)^2) - 
           (Pi^2*(2 + 9*x + 9*x^2 + 4*x^3)*gf[0, x]^3)/(18*(1 + x)^3) + 
           (I/9)*Pi*gf[-1, x]*gf[0, x]^3 - ((25 + 56*x + 25*x^2)*gf[-1, x]*
             gf[0, x]^3)/(9*(1 + x)^2) - (gf[-1, x]^2*gf[0, x]^3)/9 - 
           (80*gf[0, mHs]*gf[0, x]^3)/27 - ((26*I)/9)*Pi*gf[0, mHs]*
            gf[0, x]^3 + (26*gf[-1, x]*gf[0, mHs]*gf[0, x]^3)/9 + 
           (2*gf[0, mHs]^2*gf[0, x]^3)/9 + (40*gf[0, mu2]*gf[0, x]^3)/27 + 
           ((26*I)/9)*Pi*gf[0, mu2]*gf[0, x]^3 - (26*gf[-1, x]*gf[0, mu2]*
             gf[0, x]^3)/9 + (10*gf[0, mHs]*gf[0, mu2]*gf[0, x]^3)/9 - 
           (4*gf[0, mu2]^2*gf[0, x]^3)/3 + (40*gf[0, tau]*gf[0, x]^3)/27 - 
           (14*gf[0, mHs]*gf[0, tau]*gf[0, x]^3)/9 + 
           (14*gf[0, mu2]*gf[0, tau]*gf[0, x]^3)/9 - (5*gf[0, x]^4)/108 - 
           ((3*I)/4)*Pi*gf[0, x]^4 + (3*gf[-1, x]*gf[0, x]^4)/4 - 
           (11*gf[0, mHs]*gf[0, x]^4)/18 + gf[0, mu2]*gf[0, x]^4 - 
           (7*gf[0, tau]*gf[0, x]^4)/18 - (49*gf[0, x]^5)/180 + 
           ((928 + 2029*x)*gf[0, -1, x])/(108*(1 + x)) + 
           ((I/27)*Pi*(410 + 403*x + 545*x^2)*gf[0, -1, x])/(1 + x)^2 - 
           (((2*I)/9)*Pi^3*(10 + 39*x + 39*x^2 + 16*x^3)*gf[0, -1, x])/
            (1 + x)^3 - (Pi^2*(70 + 207*x + 189*x^2 + 80*x^3)*gf[0, -1, x])/
            (9*(1 + x)^3) + ((296 + 233*x)*gf[-1, x]*gf[0, -1, x])/
            (54 + 54*x) + (((8*I)/9)*Pi*(5 + 13*x + 5*x^2)*gf[-1, x]*
             gf[0, -1, x])/(1 + x)^2 - (2*Pi^2*(7 + 30*x + 30*x^2 + 13*x^3)*
             gf[-1, x]*gf[0, -1, x])/(9*(1 + x)^3) - 
           (10*gf[-1, x]^2*gf[0, -1, x])/9 - ((4*I)/3)*Pi*gf[-1, x]^2*
            gf[0, -1, x] + (2*gf[-1, x]^3*gf[0, -1, x])/9 - 
           ((124 + 145*x)*gf[0, mHs]*gf[0, -1, x])/(9 + 9*x) - 
           (((4*I)/9)*Pi*(35 + 58*x + 35*x^2)*gf[0, mHs]*gf[0, -1, x])/
            (1 + x)^2 + (2*Pi^2*(35 + 114*x + 114*x^2 + 41*x^3)*gf[0, mHs]*
             gf[0, -1, x])/(9*(1 + x)^3) - (40*gf[-1, x]*gf[0, mHs]*
             gf[0, -1, x])/9 - ((16*I)/3)*Pi*gf[-1, x]*gf[0, mHs]*
            gf[0, -1, x] + (4*gf[-1, x]^2*gf[0, mHs]*gf[0, -1, x])/3 + 
           (20*gf[0, mHs]^2*gf[0, -1, x])/3 + (8*I)*Pi*gf[0, mHs]^2*
            gf[0, -1, x] + (8*gf[-1, x]*gf[0, mHs]^2*gf[0, -1, x])/3 - 
           (20*gf[0, mHs]^3*gf[0, -1, x])/9 + ((124 + 145*x)*gf[0, mu2]*
             gf[0, -1, x])/(9 + 9*x) + (((4*I)/9)*Pi*(35 + 58*x + 35*x^2)*
             gf[0, mu2]*gf[0, -1, x])/(1 + x)^2 - 
           (2*Pi^2*(35 + 114*x + 114*x^2 + 41*x^3)*gf[0, mu2]*gf[0, -1, x])/
            (9*(1 + x)^3) + (40*gf[-1, x]*gf[0, mu2]*gf[0, -1, x])/9 + 
           ((16*I)/3)*Pi*gf[-1, x]*gf[0, mu2]*gf[0, -1, x] - 
           (4*gf[-1, x]^2*gf[0, mu2]*gf[0, -1, x])/3 - 
           (40*gf[0, mHs]*gf[0, mu2]*gf[0, -1, x])/3 - (16*I)*Pi*gf[0, mHs]*
            gf[0, mu2]*gf[0, -1, x] - (16*gf[-1, x]*gf[0, mHs]*gf[0, mu2]*
             gf[0, -1, x])/3 + (20*gf[0, mHs]^2*gf[0, mu2]*gf[0, -1, x])/3 + 
           (20*gf[0, mu2]^2*gf[0, -1, x])/3 + (8*I)*Pi*gf[0, mu2]^2*
            gf[0, -1, x] + (8*gf[-1, x]*gf[0, mu2]^2*gf[0, -1, x])/3 - 
           (20*gf[0, mHs]*gf[0, mu2]^2*gf[0, -1, x])/3 + 
           (20*gf[0, mu2]^3*gf[0, -1, x])/9 + (2*(19 - 202*x + 55*x^2)*
             gf[0, x]*gf[0, -1, x])/(27*(1 + x)^2) + 
           (Pi^2*(8 + 6*x + 6*x^2 - 4*x^3)*gf[0, x]*gf[0, -1, x])/
            (9*(1 + x)^3) + (((2*I)/9)*Pi*(-5 + 6*x - 12*x^2 + 5*x^3)*
             gf[0, x]*gf[0, -1, x])/(1 + x)^3 + (8*x*gf[-1, x]*gf[0, x]*
             gf[0, -1, x])/(3*(1 + x)^2) - (((4*I)/3)*Pi*(2 + 3*x + 3*x^2)*
             gf[-1, x]*gf[0, x]*gf[0, -1, x])/(1 + x)^3 - 
           (4*(5 - 2*x + 5*x^2)*gf[0, mHs]*gf[0, x]*gf[0, -1, x])/
            (9*(1 + x)^2) - (((4*I)/3)*Pi*(-1 + x^3)*gf[0, mHs]*gf[0, x]*
             gf[0, -1, x])/(1 + x)^3 + (4*gf[0, mHs]^2*gf[0, x]*gf[0, -1, x])/
            3 + (4*(5 - 2*x + 5*x^2)*gf[0, mu2]*gf[0, x]*gf[0, -1, x])/
            (9*(1 + x)^2) + (((4*I)/3)*Pi*(-1 + x^3)*gf[0, mu2]*gf[0, x]*
             gf[0, -1, x])/(1 + x)^3 - (8*gf[0, mHs]*gf[0, mu2]*gf[0, x]*
             gf[0, -1, x])/3 + (4*gf[0, mu2]^2*gf[0, x]*gf[0, -1, x])/3 - 
           ((I/3)*Pi*(-1 + x^3)*gf[0, x]^2*gf[0, -1, x])/(1 + x)^3 - 
           ((15 + 18*x^2 + 5*x^3)*gf[0, x]^2*gf[0, -1, x])/(9*(1 + x)^3) - 
           (2*(2 + 3*x + 3*x^2)*gf[-1, x]*gf[0, x]^2*gf[0, -1, x])/
            (3*(1 + x)^3) + (2*(3 + 6*x + 6*x^2 + x^3)*gf[0, mHs]*gf[0, x]^2*
             gf[0, -1, x])/(3*(1 + x)^3) - (2*(3 + 6*x + 6*x^2 + x^3)*
             gf[0, mu2]*gf[0, x]^2*gf[0, -1, x])/(3*(1 + x)^3) + 
           ((7 + 12*x + 12*x^2 + x^3)*gf[0, x]^3*gf[0, -1, x])/
            (9*(1 + x)^3) - ((2*I)*Pi*(2 + 3*x + 3*x^2)*gf[0, -1, x]^2)/
            (1 + x)^3 - (2*(2 + 3*x + 3*x^2)*gf[0, x]*gf[0, -1, x]^2)/
            (1 + x)^3 - ((296 + 233*x)*gf[0, -1, -1, x])/(54*(1 + x)) - 
           (((8*I)/9)*Pi*(5 + 13*x + 5*x^2)*gf[0, -1, -1, x])/(1 + x)^2 + 
           (Pi^2*(-4 + 33*x + 33*x^2 + 26*x^3)*gf[0, -1, -1, x])/
            (9*(1 + x)^3) + (20*gf[-1, x]*gf[0, -1, -1, x])/9 + 
           ((8*I)/3)*Pi*gf[-1, x]*gf[0, -1, -1, x] - 
           (2*gf[-1, x]^2*gf[0, -1, -1, x])/3 + 
           (40*gf[0, mHs]*gf[0, -1, -1, x])/9 + ((16*I)/3)*Pi*gf[0, mHs]*
            gf[0, -1, -1, x] - (8*gf[-1, x]*gf[0, mHs]*gf[0, -1, -1, x])/3 - 
           (8*gf[0, mHs]^2*gf[0, -1, -1, x])/3 - 
           (40*gf[0, mu2]*gf[0, -1, -1, x])/9 - ((16*I)/3)*Pi*gf[0, mu2]*
            gf[0, -1, -1, x] + (8*gf[-1, x]*gf[0, mu2]*gf[0, -1, -1, x])/3 + 
           (16*gf[0, mHs]*gf[0, mu2]*gf[0, -1, -1, x])/3 - 
           (8*gf[0, mu2]^2*gf[0, -1, -1, x])/3 - 
           (8*x*gf[0, x]*gf[0, -1, -1, x])/(3*(1 + x)^2) + 
           (((10*I)/3)*Pi*(2 + 3*x + 3*x^2)*gf[0, x]*gf[0, -1, -1, x])/
            (1 + x)^3 + (5*(2 + 3*x + 3*x^2)*gf[0, x]^2*gf[0, -1, -1, x])/
            (3*(1 + x)^3) - ((116 + 79*x + 147*x^2)*gf[0, 0, -1, x])/
            (6*(1 + x)^2) + (8*Pi^2*(8 + 33*x + 33*x^2 + 14*x^3)*
             gf[0, 0, -1, x])/(9*(1 + x)^3) - 
           (((2*I)/9)*Pi*(65 + 246*x + 192*x^2 + 95*x^3)*gf[0, 0, -1, x])/
            (1 + x)^3 - (4*(5 + 19*x + 5*x^2)*gf[-1, x]*gf[0, 0, -1, x])/
            (9*(1 + x)^2) + (((4*I)/3)*Pi*(3 - 3*x^3 + (1 + x)^3)*gf[-1, x]*
             gf[0, 0, -1, x])/(1 + x)^3 + (2*gf[-1, x]^2*gf[0, 0, -1, x])/3 + 
           (4*(5 + 8*x + 5*x^2)*gf[0, mHs]*gf[0, 0, -1, x])/(1 + x)^2 + 
           (((4*I)/3)*Pi*(11 + 42*x + 42*x^2 + 17*x^3)*gf[0, mHs]*
             gf[0, 0, -1, x])/(1 + x)^3 + (8*gf[-1, x]*gf[0, mHs]*
             gf[0, 0, -1, x])/3 - (32*gf[0, mHs]^2*gf[0, 0, -1, x])/3 - 
           (4*(5 + 8*x + 5*x^2)*gf[0, mu2]*gf[0, 0, -1, x])/(1 + x)^2 - 
           (((4*I)/3)*Pi*(11 + 42*x + 42*x^2 + 17*x^3)*gf[0, mu2]*
             gf[0, 0, -1, x])/(1 + x)^3 - (8*gf[-1, x]*gf[0, mu2]*
             gf[0, 0, -1, x])/3 + (64*gf[0, mHs]*gf[0, mu2]*gf[0, 0, -1, x])/
            3 - (32*gf[0, mu2]^2*gf[0, 0, -1, x])/3 - 
           (((2*I)/3)*Pi*(-1 + x^3)*gf[0, x]*gf[0, 0, -1, x])/(1 + x)^3 - 
           (2*(-25 + 12*x - 42*x^2 + 5*x^3)*gf[0, x]*gf[0, 0, -1, x])/
            (9*(1 + x)^3) + (4*(2 + 3*x + 3*x^2)*gf[-1, x]*gf[0, x]*
             gf[0, 0, -1, x])/(1 + x)^3 + (4*(-5 - 6*x - 6*x^2 + x^3)*
             gf[0, mHs]*gf[0, x]*gf[0, 0, -1, x])/(3*(1 + x)^3) - 
           (4*(-5 - 6*x - 6*x^2 + x^3)*gf[0, mu2]*gf[0, x]*gf[0, 0, -1, x])/
            (3*(1 + x)^3) + ((-9 - 12*x - 12*x^2 + x^3)*gf[0, x]^2*
             gf[0, 0, -1, x])/(3*(1 + x)^3) + (6*(2 + 3*x + 3*x^2)*
             gf[0, -1, x]*gf[0, 0, -1, x])/(1 + x)^3 - 
           (20*gf[0, -1, -1, -1, x])/9 - ((8*I)/3)*Pi*gf[0, -1, -1, -1, x] + 
           (4*gf[-1, x]*gf[0, -1, -1, -1, x])/3 + 
           (8*gf[0, mHs]*gf[0, -1, -1, -1, x])/3 - 
           (8*gf[0, mu2]*gf[0, -1, -1, -1, x])/3 + 
           (4*(5 + 19*x + 5*x^2)*gf[0, 0, -1, -1, x])/(9*(1 + x)^2) + 
           (((2*I)/3)*Pi*(-2 + 3*x + 3*x^2 + 4*x^3)*gf[0, 0, -1, -1, x])/
            (1 + x)^3 - (4*gf[-1, x]*gf[0, 0, -1, -1, x])/3 - 
           (8*gf[0, mHs]*gf[0, 0, -1, -1, x])/3 + 
           (8*gf[0, mu2]*gf[0, 0, -1, -1, x])/3 - 
           (2*(2 + 3*x + 3*x^2)*gf[0, x]*gf[0, 0, -1, -1, x])/(1 + x)^3 + 
           ((2*I)*Pi*(7 + 30*x + 30*x^2 + 13*x^3)*gf[0, 0, 0, -1, x])/
            (1 + x)^3 + (2*(15 + 93*x + 57*x^2 + 35*x^3)*gf[0, 0, 0, -1, x])/
            (3*(1 + x)^3) + (4*(-11 - 15*x - 15*x^2 + x^3)*gf[-1, x]*
             gf[0, 0, 0, -1, x])/(3*(1 + x)^3) - 
           (4*(7 + 39*x + 39*x^2 + 19*x^3)*gf[0, mHs]*gf[0, 0, 0, -1, x])/
            (3*(1 + x)^3) + (4*(7 + 39*x + 39*x^2 + 19*x^3)*gf[0, mu2]*
             gf[0, 0, 0, -1, x])/(3*(1 + x)^3) + (2*(7 + 12*x + 12*x^2 + x^3)*
             gf[0, x]*gf[0, 0, 0, -1, x])/(3*(1 + x)^3) - 
           (4*gf[0, -1, -1, -1, -1, x])/3 + (4*gf[0, 0, -1, -1, -1, x])/3 - 
           (8*(2 + 3*x + 3*x^2)*gf[0, 0, -1, 0, -1, x])/(1 + x)^3 - 
           (4*(25 + 39*x + 39*x^2 + x^3)*gf[0, 0, 0, -1, -1, x])/
            (3*(1 + x)^3) - (2*(29 + 105*x + 105*x^2 + 41*x^3)*
             gf[0, 0, 0, 0, -1, x])/(3*(1 + x)^3) + 
           ((6323 + 10621*x + 6134*x^2)*Zeta[3])/(81*(1 + x)^2) + 
           (((2*I)/9)*Pi*(50 + 75*x + 129*x^2 + 20*x^3)*Zeta[3])/(1 + x)^3 + 
           (Pi^2*(152 + 537*x + 537*x^2 + 206*x^3)*Zeta[3])/(27*(1 + x)^3) - 
           (4*(10 + 29*x + 10*x^2)*gf[-1, x]*Zeta[3])/(9*(1 + x)^2) + 
           (((4*I)/9)*Pi*(55 + 138*x + 138*x^2 + 37*x^3)*gf[-1, x]*Zeta[3])/
            (1 + x)^3 + (4*gf[-1, x]^2*Zeta[3])/3 - 
           (8*(29 + 49*x + 29*x^2)*gf[0, mHs]*Zeta[3])/(9*(1 + x)^2) - 
           (((4*I)/3)*Pi*(10 + 21*x + 21*x^2 + 4*x^3)*gf[0, mHs]*Zeta[3])/
            (1 + x)^3 + (16*gf[-1, x]*gf[0, mHs]*Zeta[3])/3 + 
           (8*gf[0, mHs]^2*Zeta[3])/3 + (2*(143 + 178*x + 143*x^2)*gf[0, mu2]*
             Zeta[3])/(27*(1 + x)^2) + (((4*I)/3)*Pi*(10 + 21*x + 21*x^2 + 
              4*x^3)*gf[0, mu2]*Zeta[3])/(1 + x)^3 - 
           (16*gf[-1, x]*gf[0, mu2]*Zeta[3])/3 + (88*gf[0, mHs]*gf[0, mu2]*
             Zeta[3])/9 - (112*gf[0, mu2]^2*Zeta[3])/9 + 
           (410*gf[0, tau]*Zeta[3])/27 - (136*gf[0, mHs]*gf[0, tau]*Zeta[3])/
            9 + (136*gf[0, mu2]*gf[0, tau]*Zeta[3])/9 - 
           (2*(22 + 79*x + 61*x^2 + 32*x^3)*gf[0, x]*Zeta[3])/(3*(1 + x)^3) - 
           (((4*I)/9)*Pi*(61 + 165*x + 165*x^2 + 49*x^3)*gf[0, x]*Zeta[3])/
            (1 + x)^3 + (4*(67 + 174*x + 174*x^2 + 49*x^3)*gf[-1, x]*gf[0, x]*
             Zeta[3])/(9*(1 + x)^3) - (4*(2 + 3*x + 3*x^2)*gf[0, mHs]*
             gf[0, x]*Zeta[3])/(1 + x)^3 + (4*(52 + 129*x + 129*x^2 + 34*x^3)*
             gf[0, mu2]*gf[0, x]*Zeta[3])/(9*(1 + x)^3) - 
           (136*gf[0, tau]*gf[0, x]*Zeta[3])/9 - 
           (2*(79 + 192*x + 192*x^2 + 49*x^3)*gf[0, x]^2*Zeta[3])/
            (9*(1 + x)^3) - (2*(104 + 285*x + 285*x^2 + 86*x^3)*gf[0, -1, x]*
             Zeta[3])/(9*(1 + x)^3) - (2*(377 + 951*x + 951*x^2 + 257*x^3)*
             Zeta[5])/(15*(1 + x)^3)) + Nc^2*((1321*Pi^6)/9072 + 
           (((13*I)/54)*Pi*(1533 + 2032*x))/(1 + x)^2 + 
           (13508831 + 14910023*x)/(11664*(1 + x)) + 
           (((2*I)/81)*Pi^3*(212 + 604*x + 743*x^2))/(1 + x)^2 + 
           (Pi^2*(-240673 - 315674*x + 116375*x^2))/(3888*(1 + x)^2) - 
           (((19*I)/360)*Pi^5*(55 + 117*x + 81*x^2 + 11*x^3))/(1 + x)^3 - 
           (Pi^4*(219631 + 628941*x + 621165*x^2 + 200335*x^3))/
            (25920*(1 + x)^3) - ((47*I)/45)*Pi^5*gf[-1, x] - 
           (Pi^2*(81 + 3011*x + 3641*x^2)*gf[-1, x])/(81*x*(1 + x)) + 
           ((I/54)*Pi*(3200 + 9649*x + 5153*x^2)*gf[-1, x])/(1 + x)^2 - 
           ((I/27)*Pi^3*(27 + 389*x + 649*x^2 + 335*x^3)*gf[-1, x])/
            (x*(1 + x)^2) + (Pi^4*(1595 + 5361*x + 5793*x^2 + 2123*x^3)*
             gf[-1, x])/(1080*(1 + x)^3) - ((143*I)/18)*Pi^3*gf[-1, x]^2 + 
           (13*Pi^4*gf[-1, x]^2)/45 - (Pi^2*(36 + 541*x + 866*x^2 + 469*x^3)*
             gf[-1, x]^2)/(27*x*(1 + x)^2) + 
           ((I/54)*Pi*(162 + 1420*x + 995*x^2 + 817*x^3)*gf[-1, x]^2)/
            (x*(1 + x)^2) + (187*Pi^2*gf[-1, x]^3)/54 + ((4*I)/9)*Pi^3*
            gf[-1, x]^3 - ((I/27)*Pi*(9 + 85*x + 71*x^2 + 67*x^3)*
             gf[-1, x]^3)/(x*(1 + x)^2) + ((11*I)/36)*Pi*gf[-1, x]^4 - 
           (7*Pi^2*gf[-1, x]^4)/9 - ((4*I)/15)*Pi*gf[-1, x]^5 - 
           ((7*I)/60)*Pi^5*gf[0, mHs] - (((2*I)/9)*Pi*(765 + 949*x)*
             gf[0, mHs])/(1 + x)^2 - ((237637 + 250885*x)*gf[0, mHs])/
            (324*(1 + x)) - ((I/27)*Pi^3*(469 + 968*x + 469*x^2)*gf[0, mHs])/
            (1 + x)^2 - (Pi^2*(907 + 5198*x + 5695*x^2)*gf[0, mHs])/
            (162*(1 + x)^2) + (Pi^4*(13409 + 39075*x + 38211*x^2 + 12353*x^3)*
             gf[0, mHs])/(2160*(1 + x)^3) + (11*I)*Pi^3*gf[-1, x]*
            gf[0, mHs] + (91*Pi^4*gf[-1, x]*gf[0, mHs])/60 - 
           (((2*I)/9)*Pi*(362 + 853*x + 419*x^2)*gf[-1, x]*gf[0, mHs])/
            (1 + x)^2 + (Pi^2*(18 + 1175*x + 2368*x^2 + 1139*x^3)*gf[-1, x]*
             gf[0, mHs])/(27*x*(1 + x)^2) + (121*Pi^2*gf[-1, x]^2*gf[0, mHs])/
            9 - (((2*I)/9)*Pi*(9 + 85*x + 107*x^2 + 67*x^3)*gf[-1, x]^2*
             gf[0, mHs])/(x*(1 + x)^2) + ((22*I)/9)*Pi*gf[-1, x]^3*
            gf[0, mHs] - (28*Pi^2*gf[-1, x]^3*gf[0, mHs])/9 - 
           ((4*I)/3)*Pi*gf[-1, x]^4*gf[0, mHs] + (163*Pi^2*gf[0, mHs]^2)/9 + 
           ((22*I)/3)*Pi^3*gf[0, mHs]^2 + (49*Pi^4*gf[0, mHs]^2)/720 + 
           ((4*I)*Pi*(6 + 7*x)*gf[0, mHs]^2)/(1 + x)^2 + 
           ((8249 + 8393*x)*gf[0, mHs]^2)/(36 + 36*x) + ((134*I)/3)*Pi*
            gf[-1, x]*gf[0, mHs]^2 - (154*Pi^2*gf[-1, x]*gf[0, mHs]^2)/9 + 
           (2*I)*Pi^3*gf[-1, x]*gf[0, mHs]^2 + ((22*I)/3)*Pi*gf[-1, x]^2*
            gf[0, mHs]^2 - (8*Pi^2*gf[-1, x]^2*gf[0, mHs]^2)/3 - 
           ((8*I)/3)*Pi*gf[-1, x]^3*gf[0, mHs]^2 - (275*Pi^2*gf[0, mHs]^3)/
            54 - ((2*I)/9)*Pi^3*gf[0, mHs]^3 - (((4*I)/3)*Pi*x*gf[0, mHs]^3)/
            (1 + x)^2 - ((7765 + 7981*x)*gf[0, mHs]^3)/(162*(1 + x)) - 
           ((110*I)/9)*Pi*gf[-1, x]*gf[0, mHs]^3 + 
           (2*Pi^2*gf[-1, x]*gf[0, mHs]^3)/3 + (1945*gf[0, mHs]^4)/216 + 
           (13*Pi^2*gf[0, mHs]^4)/18 + ((4*I)/3)*Pi*gf[-1, x]*gf[0, mHs]^4 - 
           (22*gf[0, mHs]^5)/15 + gf[0, mHs]^6/9 + ((17*I)/90)*Pi^5*
            gf[0, mu2] + (((22*I)/9)*Pi*(72 + 83*x)*gf[0, mu2])/(1 + x)^2 + 
           ((668215 + 694351*x)*gf[0, mu2])/(972*(1 + x)) + 
           ((I/27)*Pi^3*(469 + 986*x + 469*x^2)*gf[0, mu2])/(1 + x)^2 + 
           (Pi^2*(365 + 2092*x + 2033*x^2)*gf[0, mu2])/(54*(1 + x)^2) - 
           (Pi^4*(1023 + 2973*x + 2901*x^2 + 935*x^3)*gf[0, mu2])/
            (180*(1 + x)^3) - (11*I)*Pi^3*gf[-1, x]*gf[0, mu2] - 
           (53*Pi^4*gf[-1, x]*gf[0, mu2])/30 + 
           (((2*I)/9)*Pi*(362 + 853*x + 419*x^2)*gf[-1, x]*gf[0, mu2])/
            (1 + x)^2 - (Pi^2*(18 + 1175*x + 2368*x^2 + 1139*x^3)*gf[-1, x]*
             gf[0, mu2])/(27*x*(1 + x)^2) - (121*Pi^2*gf[-1, x]^2*gf[0, mu2])/
            9 + (((2*I)/9)*Pi*(9 + 85*x + 107*x^2 + 67*x^3)*gf[-1, x]^2*
             gf[0, mu2])/(x*(1 + x)^2) - ((22*I)/9)*Pi*gf[-1, x]^3*
            gf[0, mu2] + (28*Pi^2*gf[-1, x]^3*gf[0, mu2])/9 + 
           ((4*I)/3)*Pi*gf[-1, x]^4*gf[0, mu2] - ((44*I)/3)*Pi^3*gf[0, mHs]*
            gf[0, mu2] - (26*Pi^4*gf[0, mHs]*gf[0, mu2])/45 - 
           ((4*I)*Pi*(13 + 12*x)*gf[0, mHs]*gf[0, mu2])/(1 + x)^2 - 
           ((66473 + 65825*x)*gf[0, mHs]*gf[0, mu2])/(162*(1 + x)) - 
           (Pi^2*(1045 + 2144*x + 1045*x^2)*gf[0, mHs]*gf[0, mu2])/
            (27*(1 + x)^2) - ((268*I)/3)*Pi*gf[-1, x]*gf[0, mHs]*gf[0, mu2] + 
           (308*Pi^2*gf[-1, x]*gf[0, mHs]*gf[0, mu2])/9 - 
           ((16*I)/3)*Pi^3*gf[-1, x]*gf[0, mHs]*gf[0, mu2] - 
           ((44*I)/3)*Pi*gf[-1, x]^2*gf[0, mHs]*gf[0, mu2] + 
           (16*Pi^2*gf[-1, x]^2*gf[0, mHs]*gf[0, mu2])/3 + 
           ((16*I)/3)*Pi*gf[-1, x]^3*gf[0, mHs]*gf[0, mu2] + 
           (6365*gf[0, mHs]^2*gf[0, mu2])/54 + (583*Pi^2*gf[0, mHs]^2*
             gf[0, mu2])/36 + ((110*I)/3)*Pi*gf[-1, x]*gf[0, mHs]^2*
            gf[0, mu2] - (1409*gf[0, mHs]^3*gf[0, mu2])/54 - 
           (19*Pi^2*gf[0, mHs]^3*gf[0, mu2])/9 - ((8*I)/3)*Pi*gf[-1, x]*
            gf[0, mHs]^3*gf[0, mu2] + (187*gf[0, mHs]^4*gf[0, mu2])/36 - 
           (4*gf[0, mHs]^5*gf[0, mu2])/15 + ((22*I)/3)*Pi^3*gf[0, mu2]^2 + 
           (173*Pi^4*gf[0, mu2]^2)/360 + ((4*I)*Pi*(7 + 5*x)*gf[0, mu2]^2)/
            (1 + x)^2 + ((58705 + 56113*x)*gf[0, mu2]^2)/(324*(1 + x)) + 
           (2*Pi^2*(278 + 583*x + 278*x^2)*gf[0, mu2]^2)/(27*(1 + x)^2) + 
           ((134*I)/3)*Pi*gf[-1, x]*gf[0, mu2]^2 - 
           (154*Pi^2*gf[-1, x]*gf[0, mu2]^2)/9 + ((10*I)/3)*Pi^3*gf[-1, x]*
            gf[0, mu2]^2 + ((22*I)/3)*Pi*gf[-1, x]^2*gf[0, mu2]^2 - 
           (8*Pi^2*gf[-1, x]^2*gf[0, mu2]^2)/3 - ((8*I)/3)*Pi*gf[-1, x]^3*
            gf[0, mu2]^2 - (154*Pi^2*gf[0, mHs]*gf[0, mu2]^2)/9 + 
           ((2*I)/3)*Pi^3*gf[0, mHs]*gf[0, mu2]^2 + 
           ((4*I)*Pi*x*gf[0, mHs]*gf[0, mu2]^2)/(1 + x)^2 - 
           ((1655 + 1583*x)*gf[0, mHs]*gf[0, mu2]^2)/(18*(1 + x)) - 
           ((110*I)/3)*Pi*gf[-1, x]*gf[0, mHs]*gf[0, mu2]^2 - 
           2*Pi^2*gf[-1, x]*gf[0, mHs]*gf[0, mu2]^2 + 
           (97*gf[0, mHs]^2*gf[0, mu2]^2)/4 + (11*Pi^2*gf[0, mHs]^2*
             gf[0, mu2]^2)/6 - (55*gf[0, mHs]^3*gf[0, mu2]^2)/9 + 
           (649*Pi^2*gf[0, mu2]^3)/108 - ((4*I)/9)*Pi^3*gf[0, mu2]^3 - 
           (((8*I)/3)*Pi*x*gf[0, mu2]^3)/(1 + x)^2 + 
           ((3565 + 3133*x)*gf[0, mu2]^3)/(162*(1 + x)) + 
           ((110*I)/9)*Pi*gf[-1, x]*gf[0, mu2]^3 + 
           (4*Pi^2*gf[-1, x]*gf[0, mu2]^3)/3 - (337*gf[0, mHs]*gf[0, mu2]^3)/
            54 - (2*Pi^2*gf[0, mHs]*gf[0, mu2]^3)/9 + ((8*I)/3)*Pi*gf[-1, x]*
            gf[0, mHs]*gf[0, mu2]^3 + (11*gf[0, mHs]^2*gf[0, mu2]^3)/6 + 
           (4*gf[0, mHs]^3*gf[0, mu2]^3)/9 - (199*gf[0, mu2]^4)/216 - 
           (2*Pi^2*gf[0, mu2]^4)/9 - ((4*I)/3)*Pi*gf[-1, x]*gf[0, mu2]^4 + 
           (11*gf[0, mHs]*gf[0, mu2]^4)/9 - (gf[0, mHs]^2*gf[0, mu2]^4)/3 - 
           (121*gf[0, mu2]^5)/180 + (2*gf[0, mu2]^6)/45 - 
           (1133*Pi^4*gf[0, tau])/2160 - ((13*I)/180)*Pi^5*gf[0, tau] - 
           (((2*I)/3)*Pi^3*x*gf[0, tau])/(1 + x)^2 + 
           ((2*I)*Pi*(-3 + 4*x)*gf[0, tau])/(1 + x)^2 + 
           (2*(5587 + 7288*x)*gf[0, tau])/(243*(1 + x)) - 
           (Pi^2*(94 + 539*x + 202*x^2)*gf[0, tau])/(81*(1 + x)^2) + 
           (Pi^4*gf[-1, x]*gf[0, tau])/4 + (53*Pi^4*gf[0, mHs]*gf[0, tau])/
            120 - ((4*I)*Pi*(-1 + 2*x)*gf[0, mHs]*gf[0, tau])/(1 + x)^2 - 
           (4*(971 + 1214*x)*gf[0, mHs]*gf[0, tau])/(81*(1 + x)) + 
           Pi^2*(67/27 + (2*x)/(1 + x)^2)*gf[0, mHs]*gf[0, tau] + 
           ((4*I)/3)*Pi^3*gf[-1, x]*gf[0, mHs]*gf[0, tau] - 
           (11*Pi^2*gf[0, mHs]^2*gf[0, tau])/12 + ((2*I)/3)*Pi^3*gf[0, mHs]^2*
            gf[0, tau] + ((4*I)*Pi*x*gf[0, mHs]^2*gf[0, tau])/(1 + x)^2 + 
           ((700 + 808*x)*gf[0, mHs]^2*gf[0, tau])/(27 + 27*x) - 
           2*Pi^2*gf[-1, x]*gf[0, mHs]^2*gf[0, tau] - 
           (268*gf[0, mHs]^3*gf[0, tau])/27 - (7*Pi^2*gf[0, mHs]^3*
             gf[0, tau])/9 - ((8*I)/3)*Pi*gf[-1, x]*gf[0, mHs]^3*gf[0, tau] + 
           (77*gf[0, mHs]^4*gf[0, tau])/36 - (2*gf[0, mHs]^5*gf[0, tau])/5 - 
           (23*Pi^4*gf[0, mu2]*gf[0, tau])/60 + ((4*I)*Pi*(-1 + 2*x)*
             gf[0, mu2]*gf[0, tau])/(1 + x)^2 + (4*(971 + 1214*x)*gf[0, mu2]*
             gf[0, tau])/(81*(1 + x)) + Pi^2*(-67/27 - (2*x)/(1 + x)^2)*
            gf[0, mu2]*gf[0, tau] - ((4*I)/3)*Pi^3*gf[-1, x]*gf[0, mu2]*
            gf[0, tau] + (11*Pi^2*gf[0, mHs]*gf[0, mu2]*gf[0, tau])/6 - 
           ((4*I)/3)*Pi^3*gf[0, mHs]*gf[0, mu2]*gf[0, tau] - 
           ((8*I)*Pi*x*gf[0, mHs]*gf[0, mu2]*gf[0, tau])/(1 + x)^2 - 
           (8*(175 + 202*x)*gf[0, mHs]*gf[0, mu2]*gf[0, tau])/(27*(1 + x)) + 
           4*Pi^2*gf[-1, x]*gf[0, mHs]*gf[0, mu2]*gf[0, tau] + 
           (268*gf[0, mHs]^2*gf[0, mu2]*gf[0, tau])/9 + 
           (8*Pi^2*gf[0, mHs]^2*gf[0, mu2]*gf[0, tau])/3 + 
           (8*I)*Pi*gf[-1, x]*gf[0, mHs]^2*gf[0, mu2]*gf[0, tau] - 
           (77*gf[0, mHs]^3*gf[0, mu2]*gf[0, tau])/9 + 
           (4*gf[0, mHs]^4*gf[0, mu2]*gf[0, tau])/3 - 
           (11*Pi^2*gf[0, mu2]^2*gf[0, tau])/12 + ((2*I)/3)*Pi^3*gf[0, mu2]^2*
            gf[0, tau] + ((4*I)*Pi*x*gf[0, mu2]^2*gf[0, tau])/(1 + x)^2 + 
           ((700 + 808*x)*gf[0, mu2]^2*gf[0, tau])/(27 + 27*x) - 
           2*Pi^2*gf[-1, x]*gf[0, mu2]^2*gf[0, tau] - 
           (268*gf[0, mHs]*gf[0, mu2]^2*gf[0, tau])/9 - 3*Pi^2*gf[0, mHs]*
            gf[0, mu2]^2*gf[0, tau] - (8*I)*Pi*gf[-1, x]*gf[0, mHs]*
            gf[0, mu2]^2*gf[0, tau] + (77*gf[0, mHs]^2*gf[0, mu2]^2*
             gf[0, tau])/6 - (4*gf[0, mHs]^3*gf[0, mu2]^2*gf[0, tau])/3 + 
           (268*gf[0, mu2]^3*gf[0, tau])/27 + (10*Pi^2*gf[0, mu2]^3*
             gf[0, tau])/9 + ((8*I)/3)*Pi*gf[-1, x]*gf[0, mu2]^3*gf[0, tau] - 
           (77*gf[0, mHs]*gf[0, mu2]^3*gf[0, tau])/9 + 
           (77*gf[0, mu2]^4*gf[0, tau])/36 + (2*gf[0, mHs]*gf[0, mu2]^4*
             gf[0, tau])/3 - (4*gf[0, mu2]^5*gf[0, tau])/15 - 
           (7*Pi^4*gf[0, tau]^2)/240 - (Pi^2*gf[0, mHs]^2*gf[0, tau]^2)/6 + 
           (gf[0, mHs]^4*gf[0, tau]^2)/3 + (Pi^2*gf[0, mHs]*gf[0, mu2]*
             gf[0, tau]^2)/3 - (4*gf[0, mHs]^3*gf[0, mu2]*gf[0, tau]^2)/3 - 
           (Pi^2*gf[0, mu2]^2*gf[0, tau]^2)/6 + 2*gf[0, mHs]^2*gf[0, mu2]^2*
            gf[0, tau]^2 - (4*gf[0, mHs]*gf[0, mu2]^3*gf[0, tau]^2)/3 + 
           (gf[0, mu2]^4*gf[0, tau]^2)/3 + ((17*I)/36)*Pi^5*gf[0, x] + 
           (Pi^2*(139 + 1010*x + 529*x^2)*gf[0, x])/(54*(1 + x)^2) - 
           ((I/54)*Pi*(4010 + 6487*x + 5153*x^2)*gf[0, x])/(1 + x)^2 - 
           ((118063 + 330026*x + 250885*x^2)*gf[0, x])/(324*(1 + x)^2) - 
           ((I/27)*Pi^3*(-67 - 3*x + 78*x^2 + 134*x^3)*gf[0, x])/(1 + x)^3 + 
           (Pi^4*(-1133 + 6681*x + 14241*x^2 + 8107*x^3)*gf[0, x])/
            (2160*(1 + x)^3) - (367*Pi^4*gf[-1, x]*gf[0, x])/180 - 
           ((I/27)*Pi*(584 + 1015*x + 359*x^2)*gf[-1, x]*gf[0, x])/
            (1 + x)^2 + ((3200 + 9649*x + 5153*x^2)*gf[-1, x]*gf[0, x])/
            (54*(1 + x)^2) + ((I/9)*Pi^3*(77 + 183*x + 147*x^2 + 33*x^3)*
             gf[-1, x]*gf[0, x])/(1 + x)^3 + (Pi^2*(-3 + 61*x + 123*x^2 + 
              67*x^3)*gf[-1, x]*gf[0, x])/(9*x*(1 + x)^2) - 
           (121*Pi^2*gf[-1, x]^2*gf[0, x])/18 - ((7*I)/3)*Pi^3*gf[-1, x]^2*
            gf[0, x] + ((I/3)*Pi*(3 + 73*x + 129*x^2 + 67*x^3)*gf[-1, x]^2*
             gf[0, x])/(x*(1 + x)^2) + ((162 + 1420*x + 995*x^2 + 817*x^3)*
             gf[-1, x]^2*gf[0, x])/(54*x*(1 + x)^2) - ((44*I)/9)*Pi*
            gf[-1, x]^3*gf[0, x] + (4*Pi^2*gf[-1, x]^3*gf[0, x])/9 - 
           ((9 + 85*x + 71*x^2 + 67*x^3)*gf[-1, x]^3*gf[0, x])/
            (27*x*(1 + x)^2) + (11*gf[-1, x]^4*gf[0, x])/36 + 
           ((2*I)/3)*Pi*gf[-1, x]^4*gf[0, x] - (4*gf[-1, x]^5*gf[0, x])/15 - 
           (617*Pi^4*gf[0, mHs]*gf[0, x])/360 - (Pi^2*(161 + 586*x + 161*x^2)*
             gf[0, mHs]*gf[0, x])/(27*(1 + x)^2) + 
           (((2*I)/9)*Pi*(359 + 760*x + 419*x^2)*gf[0, mHs]*gf[0, x])/
            (1 + x)^2 + ((5189 + 12846*x + 8393*x^2)*gf[0, mHs]*gf[0, x])/
            (18*(1 + x)^2) + ((I/9)*Pi^3*(-11 + 15*x + 51*x^2 + 33*x^3)*
             gf[0, mHs]*gf[0, x])/(1 + x)^3 - (55*Pi^2*gf[-1, x]*gf[0, mHs]*
             gf[0, x])/9 - ((16*I)/3)*Pi^3*gf[-1, x]*gf[0, mHs]*gf[0, x] - 
           (2*(362 + 853*x + 419*x^2)*gf[-1, x]*gf[0, mHs]*gf[0, x])/
            (9*(1 + x)^2) + ((4*I)/9)*Pi*(67/2 - (24*x)/(1 + x)^2)*gf[-1, x]*
            gf[0, mHs]*gf[0, x] - ((44*I)/3)*Pi*gf[-1, x]^2*gf[0, mHs]*
            gf[0, x] + (8*Pi^2*gf[-1, x]^2*gf[0, mHs]*gf[0, x])/3 - 
           (2*(9 + 85*x + 107*x^2 + 67*x^3)*gf[-1, x]^2*gf[0, mHs]*gf[0, x])/
            (9*x*(1 + x)^2) + (22*gf[-1, x]^3*gf[0, mHs]*gf[0, x])/9 + 
           ((8*I)/3)*Pi*gf[-1, x]^3*gf[0, mHs]*gf[0, x] - 
           (4*gf[-1, x]^4*gf[0, mHs]*gf[0, x])/3 + 
           (11*Pi^2*gf[0, mHs]^2*gf[0, x])/6 - ((8*I)/3)*Pi^3*gf[0, mHs]^2*
            gf[0, x] - ((6469 + 14234*x + 7981*x^2)*gf[0, mHs]^2*gf[0, x])/
            (54*(1 + x)^2) + Pi*((-134*I)/3 - ((4*I)*x)/(1 + x)^2)*
            gf[0, mHs]^2*gf[0, x] + (134*gf[-1, x]*gf[0, mHs]^2*gf[0, x])/3 - 
           ((22*I)/3)*Pi*gf[-1, x]*gf[0, mHs]^2*gf[0, x] + 
           12*Pi^2*gf[-1, x]*gf[0, mHs]^2*gf[0, x] + 
           (22*gf[-1, x]^2*gf[0, mHs]^2*gf[0, x])/3 + (8*I)*Pi*gf[-1, x]^2*
            gf[0, mHs]^2*gf[0, x] - (8*gf[-1, x]^3*gf[0, mHs]^2*gf[0, x])/3 + 
           ((110*I)/9)*Pi*gf[0, mHs]^3*gf[0, x] + (20*Pi^2*gf[0, mHs]^3*
             gf[0, x])/9 + ((1945 + 3818*x + 1945*x^2)*gf[0, mHs]^3*gf[0, x])/
            (54*(1 + x)^2) - (110*gf[-1, x]*gf[0, mHs]^3*gf[0, x])/9 + 
           (4*I)*Pi*gf[-1, x]*gf[0, mHs]^3*gf[0, x] - 
           (22*gf[0, mHs]^4*gf[0, x])/3 - ((4*I)/3)*Pi*gf[0, mHs]^4*
            gf[0, x] + (4*gf[-1, x]*gf[0, mHs]^4*gf[0, x])/3 + 
           (2*gf[0, mHs]^5*gf[0, x])/3 + (137*Pi^4*gf[0, mu2]*gf[0, x])/90 + 
           (2*Pi^2*(47 + 217*x + 47*x^2)*gf[0, mu2]*gf[0, x])/
            (27*(1 + x)^2) - (((2*I)/9)*Pi*(368 + 742*x + 419*x^2)*gf[0, mu2]*
             gf[0, x])/(1 + x)^2 - ((37961 + 99430*x + 65825*x^2)*gf[0, mu2]*
             gf[0, x])/(162*(1 + x)^2) - ((I/9)*Pi^3*(-11 + 15*x + 51*x^2 + 
              33*x^3)*gf[0, mu2]*gf[0, x])/(1 + x)^3 + 
           (55*Pi^2*gf[-1, x]*gf[0, mu2]*gf[0, x])/9 + ((14*I)/3)*Pi^3*
            gf[-1, x]*gf[0, mu2]*gf[0, x] + (2*(362 + 853*x + 419*x^2)*
             gf[-1, x]*gf[0, mu2]*gf[0, x])/(9*(1 + x)^2) + 
           Pi*((-134*I)/9 + (((32*I)/3)*x)/(1 + x)^2)*gf[-1, x]*gf[0, mu2]*
            gf[0, x] + ((44*I)/3)*Pi*gf[-1, x]^2*gf[0, mu2]*gf[0, x] - 
           (8*Pi^2*gf[-1, x]^2*gf[0, mu2]*gf[0, x])/3 + 
           (2*(9 + 85*x + 107*x^2 + 67*x^3)*gf[-1, x]^2*gf[0, mu2]*gf[0, x])/
            (9*x*(1 + x)^2) - (22*gf[-1, x]^3*gf[0, mu2]*gf[0, x])/9 - 
           ((8*I)/3)*Pi*gf[-1, x]^3*gf[0, mu2]*gf[0, x] + 
           (4*gf[-1, x]^4*gf[0, mu2]*gf[0, x])/3 - 
           (11*Pi^2*gf[0, mHs]*gf[0, mu2]*gf[0, x])/6 + ((16*I)/3)*Pi^3*
            gf[0, mHs]*gf[0, mu2]*gf[0, x] + ((4961 + 11434*x + 6365*x^2)*
             gf[0, mHs]*gf[0, mu2]*gf[0, x])/(27*(1 + x)^2) + 
           ((4*I)/3)*Pi*(67 + (3*x)/(1 + x)^2)*gf[0, mHs]*gf[0, mu2]*
            gf[0, x] - (268*gf[-1, x]*gf[0, mHs]*gf[0, mu2]*gf[0, x])/3 + 
           ((44*I)/3)*Pi*gf[-1, x]*gf[0, mHs]*gf[0, mu2]*gf[0, x] - 
           (68*Pi^2*gf[-1, x]*gf[0, mHs]*gf[0, mu2]*gf[0, x])/3 - 
           (44*gf[-1, x]^2*gf[0, mHs]*gf[0, mu2]*gf[0, x])/3 - 
           (16*I)*Pi*gf[-1, x]^2*gf[0, mHs]*gf[0, mu2]*gf[0, x] + 
           (16*gf[-1, x]^3*gf[0, mHs]*gf[0, mu2]*gf[0, x])/3 - 
           (1409*gf[0, mHs]^2*gf[0, mu2]*gf[0, x])/18 - ((110*I)/3)*Pi*
            gf[0, mHs]^2*gf[0, mu2]*gf[0, x] - (19*Pi^2*gf[0, mHs]^2*
             gf[0, mu2]*gf[0, x])/3 + (110*gf[-1, x]*gf[0, mHs]^2*gf[0, mu2]*
             gf[0, x])/3 - (8*I)*Pi*gf[-1, x]*gf[0, mHs]^2*gf[0, mu2]*
            gf[0, x] + (187*gf[0, mHs]^3*gf[0, mu2]*gf[0, x])/9 + 
           ((8*I)/3)*Pi*gf[0, mHs]^3*gf[0, mu2]*gf[0, x] - 
           (8*gf[-1, x]*gf[0, mHs]^3*gf[0, mu2]*gf[0, x])/3 - 
           (4*gf[0, mHs]^4*gf[0, mu2]*gf[0, x])/3 - ((134*I)/3)*Pi*
            gf[0, mu2]^2*gf[0, x] - ((8*I)/3)*Pi^3*gf[0, mu2]^2*gf[0, x] - 
           ((1151 + 2878*x + 1583*x^2)*gf[0, mu2]^2*gf[0, x])/
            (18*(1 + x)^2) + (134*gf[-1, x]*gf[0, mu2]^2*gf[0, x])/3 - 
           ((22*I)/3)*Pi*gf[-1, x]*gf[0, mu2]^2*gf[0, x] + 
           (32*Pi^2*gf[-1, x]*gf[0, mu2]^2*gf[0, x])/3 + 
           (22*gf[-1, x]^2*gf[0, mu2]^2*gf[0, x])/3 + (8*I)*Pi*gf[-1, x]^2*
            gf[0, mu2]^2*gf[0, x] - (8*gf[-1, x]^3*gf[0, mu2]^2*gf[0, x])/3 + 
           ((110*I)/3)*Pi*gf[0, mHs]*gf[0, mu2]^2*gf[0, x] + 
           (17*Pi^2*gf[0, mHs]*gf[0, mu2]^2*gf[0, x])/3 + 
           ((97 + 202*x + 97*x^2)*gf[0, mHs]*gf[0, mu2]^2*gf[0, x])/
            (2*(1 + x)^2) - (110*gf[-1, x]*gf[0, mHs]*gf[0, mu2]^2*gf[0, x])/
            3 + (4*I)*Pi*gf[-1, x]*gf[0, mHs]*gf[0, mu2]^2*gf[0, x] - 
           (55*gf[0, mHs]^2*gf[0, mu2]^2*gf[0, x])/3 - ((110*I)/9)*Pi*
            gf[0, mu2]^3*gf[0, x] - (14*Pi^2*gf[0, mu2]^3*gf[0, x])/9 - 
           ((337 + 818*x + 337*x^2)*gf[0, mu2]^3*gf[0, x])/(54*(1 + x)^2) + 
           (110*gf[-1, x]*gf[0, mu2]^3*gf[0, x])/9 + 
           (11*gf[0, mHs]*gf[0, mu2]^3*gf[0, x])/3 - ((8*I)/3)*Pi*gf[0, mHs]*
            gf[0, mu2]^3*gf[0, x] + (8*gf[-1, x]*gf[0, mHs]*gf[0, mu2]^3*
             gf[0, x])/3 + (4*gf[0, mHs]^2*gf[0, mu2]^3*gf[0, x])/3 + 
           (11*gf[0, mu2]^4*gf[0, x])/9 + ((4*I)/3)*Pi*gf[0, mu2]^4*
            gf[0, x] - (4*gf[-1, x]*gf[0, mu2]^4*gf[0, x])/3 - 
           (2*gf[0, mHs]*gf[0, mu2]^4*gf[0, x])/3 + 
           (23*Pi^4*gf[0, tau]*gf[0, x])/120 - ((2*I)*Pi*(-1 + 2*x)*
             gf[0, tau]*gf[0, x])/(1 + x)^2 - (2*(2185 + 4046*x + 2428*x^2)*
             gf[0, tau]*gf[0, x])/(81*(1 + x)^2) + 
           Pi^2*(67/27 + (2*x)/(3*(1 + x)^2))*gf[0, tau]*gf[0, x] + 
           ((2*I)/3)*Pi^3*gf[-1, x]*gf[0, tau]*gf[0, x] - 
           (11*Pi^2*gf[0, mHs]*gf[0, tau]*gf[0, x])/6 + 
           ((4*I)*Pi*x*gf[0, mHs]*gf[0, tau]*gf[0, x])/(1 + x)^2 + 
           (4*(377 + 700*x + 404*x^2)*gf[0, mHs]*gf[0, tau]*gf[0, x])/
            (27*(1 + x)^2) - (4*Pi^2*gf[-1, x]*gf[0, mHs]*gf[0, tau]*
             gf[0, x])/3 - (Pi^2*gf[0, mHs]^2*gf[0, tau]*gf[0, x])/3 + 
           (-268/9 + (4*x)/(1 + x)^2)*gf[0, mHs]^2*gf[0, tau]*gf[0, x] - 
           (4*I)*Pi*gf[-1, x]*gf[0, mHs]^2*gf[0, tau]*gf[0, x] + 
           (77*gf[0, mHs]^3*gf[0, tau]*gf[0, x])/9 + ((8*I)/3)*Pi*
            gf[0, mHs]^3*gf[0, tau]*gf[0, x] - (8*gf[-1, x]*gf[0, mHs]^3*
             gf[0, tau]*gf[0, x])/3 - 2*gf[0, mHs]^4*gf[0, tau]*gf[0, x] + 
           (11*Pi^2*gf[0, mu2]*gf[0, tau]*gf[0, x])/6 - 
           ((4*I)*Pi*x*gf[0, mu2]*gf[0, tau]*gf[0, x])/(1 + x)^2 - 
           (4*(377 + 700*x + 404*x^2)*gf[0, mu2]*gf[0, tau]*gf[0, x])/
            (27*(1 + x)^2) + (4*Pi^2*gf[-1, x]*gf[0, mu2]*gf[0, tau]*
             gf[0, x])/3 + (4*Pi^2*gf[0, mHs]*gf[0, mu2]*gf[0, tau]*gf[0, x])/
            3 + (536/9 - (8*x)/(1 + x)^2)*gf[0, mHs]*gf[0, mu2]*gf[0, tau]*
            gf[0, x] + (8*I)*Pi*gf[-1, x]*gf[0, mHs]*gf[0, mu2]*gf[0, tau]*
            gf[0, x] - (77*gf[0, mHs]^2*gf[0, mu2]*gf[0, tau]*gf[0, x])/3 - 
           (8*I)*Pi*gf[0, mHs]^2*gf[0, mu2]*gf[0, tau]*gf[0, x] + 
           8*gf[-1, x]*gf[0, mHs]^2*gf[0, mu2]*gf[0, tau]*gf[0, x] + 
           (16*gf[0, mHs]^3*gf[0, mu2]*gf[0, tau]*gf[0, x])/3 - 
           Pi^2*gf[0, mu2]^2*gf[0, tau]*gf[0, x] + (-268/9 + (4*x)/(1 + x)^2)*
            gf[0, mu2]^2*gf[0, tau]*gf[0, x] - (4*I)*Pi*gf[-1, x]*
            gf[0, mu2]^2*gf[0, tau]*gf[0, x] + (77*gf[0, mHs]*gf[0, mu2]^2*
             gf[0, tau]*gf[0, x])/3 + (8*I)*Pi*gf[0, mHs]*gf[0, mu2]^2*
            gf[0, tau]*gf[0, x] - 8*gf[-1, x]*gf[0, mHs]*gf[0, mu2]^2*
            gf[0, tau]*gf[0, x] - 4*gf[0, mHs]^2*gf[0, mu2]^2*gf[0, tau]*
            gf[0, x] - (77*gf[0, mu2]^3*gf[0, tau]*gf[0, x])/9 - 
           ((8*I)/3)*Pi*gf[0, mu2]^3*gf[0, tau]*gf[0, x] + 
           (8*gf[-1, x]*gf[0, mu2]^3*gf[0, tau]*gf[0, x])/3 + 
           (2*gf[0, mu2]^4*gf[0, tau]*gf[0, x])/3 - 
           (Pi^2*gf[0, mHs]*gf[0, tau]^2*gf[0, x])/3 + 
           (4*gf[0, mHs]^3*gf[0, tau]^2*gf[0, x])/3 + 
           (Pi^2*gf[0, mu2]*gf[0, tau]^2*gf[0, x])/3 - 4*gf[0, mHs]^2*
            gf[0, mu2]*gf[0, tau]^2*gf[0, x] + 4*gf[0, mHs]*gf[0, mu2]^2*
            gf[0, tau]^2*gf[0, x] - (4*gf[0, mu2]^3*gf[0, tau]^2*gf[0, x])/
            3 + (73*Pi^4*gf[0, x]^2)/720 - ((I/9)*Pi^3*(11 + 21*x + 12*x^2)*
             gf[0, x]^2)/(1 + x)^3 + ((I/54)*Pi*(2774 + 4702*x + 2873*x^2)*
             gf[0, x]^2)/(1 + x)^2 + ((11557 + 32051*x + 20026*x^2)*
             gf[0, x]^2)/(108*(1 + x)^2) - (Pi^2*(161 + 801*x + 882*x^2 + 
              362*x^3)*gf[0, x]^2)/(54*(1 + x)^3) - (I/6)*Pi^3*gf[-1, x]*
            gf[0, x]^2 - ((2756 + 6133*x + 2873*x^2)*gf[-1, x]*gf[0, x]^2)/
            (54*(1 + x)^2) + (Pi^2*(33 + 51*x + 15*x^2 - 11*x^3)*gf[-1, x]*
             gf[0, x]^2)/(18*(1 + x)^3) + (I/18)*Pi*(67 - (48*x)/(1 + x)^2)*
            gf[-1, x]*gf[0, x]^2 - ((11*I)/3)*Pi*gf[-1, x]^2*gf[0, x]^2 - 
           (Pi^2*gf[-1, x]^2*gf[0, x]^2)/2 + ((-9 + 49*x + 173*x^2 + 67*x^3)*
             gf[-1, x]^2*gf[0, x]^2)/(18*x*(1 + x)^2) - 
           (11*gf[-1, x]^3*gf[0, x]^2)/9 + ((2*I)/3)*Pi*gf[-1, x]^3*
            gf[0, x]^2 - (gf[-1, x]^4*gf[0, x]^2)/3 + ((2*I)/3)*Pi^3*
            gf[0, mHs]*gf[0, x]^2 - ((I/9)*Pi*(469 + 857*x + 469*x^2)*
             gf[0, mHs]*gf[0, x]^2)/(1 + x)^2 - ((4315 + 9674*x + 5467*x^2)*
             gf[0, mHs]*gf[0, x]^2)/(54*(1 + x)^2) + 
           (2*Pi^2*(11 + 45*x + 54*x^2 + 22*x^3)*gf[0, mHs]*gf[0, x]^2)/
            (9*(1 + x)^3) - ((11*I)/3)*Pi*gf[-1, x]*gf[0, mHs]*gf[0, x]^2 + 
           (11*Pi^2*gf[-1, x]*gf[0, mHs]*gf[0, x]^2)/3 + 
           ((469 + 890*x + 469*x^2)*gf[-1, x]*gf[0, mHs]*gf[0, x]^2)/
            (9*(1 + x)^2) + (4*I)*Pi*gf[-1, x]^2*gf[0, mHs]*gf[0, x]^2 - 
           (4*gf[-1, x]^3*gf[0, mHs]*gf[0, x]^2)/3 + (22*I)*Pi*gf[0, mHs]^2*
            gf[0, x]^2 - (8*Pi^2*gf[0, mHs]^2*gf[0, x]^2)/3 + 
           ((1141 + 2138*x + 1141*x^2)*gf[0, mHs]^2*gf[0, x]^2)/
            (36*(1 + x)^2) - 22*gf[-1, x]*gf[0, mHs]^2*gf[0, x]^2 - 
           (8*I)*Pi*gf[-1, x]*gf[0, mHs]^2*gf[0, x]^2 + 4*gf[-1, x]^2*
            gf[0, mHs]^2*gf[0, x]^2 - (77*gf[0, mHs]^3*gf[0, x]^2)/9 - 
           ((14*I)/3)*Pi*gf[0, mHs]^3*gf[0, x]^2 + 
           (14*gf[-1, x]*gf[0, mHs]^3*gf[0, x]^2)/3 + gf[0, mHs]^4*
            gf[0, x]^2 - (I/3)*Pi^3*gf[0, mu2]*gf[0, x]^2 + 
           ((I/9)*Pi*(469 + 848*x + 469*x^2)*gf[0, mu2]*gf[0, x]^2)/
            (1 + x)^2 + ((2753 + 6982*x + 3851*x^2)*gf[0, mu2]*gf[0, x]^2)/
            (54*(1 + x)^2) - (Pi^2*(55 + 261*x + 333*x^2 + 143*x^3)*
             gf[0, mu2]*gf[0, x]^2)/(36*(1 + x)^3) + ((11*I)/3)*Pi*gf[-1, x]*
            gf[0, mu2]*gf[0, x]^2 - (11*Pi^2*gf[-1, x]*gf[0, mu2]*gf[0, x]^2)/
            3 - ((469 + 890*x + 469*x^2)*gf[-1, x]*gf[0, mu2]*gf[0, x]^2)/
            (9*(1 + x)^2) - (4*I)*Pi*gf[-1, x]^2*gf[0, mu2]*gf[0, x]^2 + 
           (4*gf[-1, x]^3*gf[0, mu2]*gf[0, x]^2)/3 - (44*I)*Pi*gf[0, mHs]*
            gf[0, mu2]*gf[0, x]^2 + 5*Pi^2*gf[0, mHs]*gf[0, mu2]*gf[0, x]^2 - 
           ((605 + 1174*x + 605*x^2)*gf[0, mHs]*gf[0, mu2]*gf[0, x]^2)/
            (18*(1 + x)^2) + 44*gf[-1, x]*gf[0, mHs]*gf[0, mu2]*gf[0, x]^2 + 
           (18*I)*Pi*gf[-1, x]*gf[0, mHs]*gf[0, mu2]*gf[0, x]^2 - 
           8*gf[-1, x]^2*gf[0, mHs]*gf[0, mu2]*gf[0, x]^2 + 
           (77*gf[0, mHs]^2*gf[0, mu2]*gf[0, x]^2)/6 + (8*I)*Pi*gf[0, mHs]^2*
            gf[0, mu2]*gf[0, x]^2 - 8*gf[-1, x]*gf[0, mHs]^2*gf[0, mu2]*
            gf[0, x]^2 - (4*gf[0, mHs]^3*gf[0, mu2]*gf[0, x]^2)/3 + 
           (22*I)*Pi*gf[0, mu2]^2*gf[0, x]^2 - (5*Pi^2*gf[0, mu2]^2*
             gf[0, x]^2)/2 + ((23 + 70*x + 23*x^2)*gf[0, mu2]^2*gf[0, x]^2)/
            (12*(1 + x)^2) - 22*gf[-1, x]*gf[0, mu2]^2*gf[0, x]^2 - 
           (10*I)*Pi*gf[-1, x]*gf[0, mu2]^2*gf[0, x]^2 + 4*gf[-1, x]^2*
            gf[0, mu2]^2*gf[0, x]^2 - (2*I)*Pi*gf[0, mHs]*gf[0, mu2]^2*
            gf[0, x]^2 + 2*gf[-1, x]*gf[0, mHs]*gf[0, mu2]^2*gf[0, x]^2 - 
           (77*gf[0, mu2]^3*gf[0, x]^2)/18 - ((4*I)/3)*Pi*gf[0, mu2]^3*
            gf[0, x]^2 + (4*gf[-1, x]*gf[0, mu2]^3*gf[0, x]^2)/3 + 
           (gf[0, mu2]^4*gf[0, x]^2)/3 - (11*Pi^2*gf[0, tau]*gf[0, x]^2)/12 - 
           (I/3)*Pi^3*gf[0, tau]*gf[0, x]^2 + (I*Pi*x*gf[0, tau]*gf[0, x]^2)/
            (1 + x)^2 + ((781 + 1346*x + 808*x^2)*gf[0, tau]*gf[0, x]^2)/
            (27*(1 + x)^2) + (Pi^2*gf[0, mHs]*gf[0, tau]*gf[0, x]^2)/3 + 
           (-268/9 + (6*x)/(1 + x)^2)*gf[0, mHs]*gf[0, tau]*gf[0, x]^2 - 
           (2*I)*Pi*gf[-1, x]*gf[0, mHs]*gf[0, tau]*gf[0, x]^2 + 
           (77*gf[0, mHs]^2*gf[0, tau]*gf[0, x]^2)/6 + (6*I)*Pi*gf[0, mHs]^2*
            gf[0, tau]*gf[0, x]^2 - 6*gf[-1, x]*gf[0, mHs]^2*gf[0, tau]*
            gf[0, x]^2 - (8*gf[0, mHs]^3*gf[0, tau]*gf[0, x]^2)/3 + 
           (268/9 - (6*x)/(1 + x)^2)*gf[0, mu2]*gf[0, tau]*gf[0, x]^2 + 
           (2*I)*Pi*gf[-1, x]*gf[0, mu2]*gf[0, tau]*gf[0, x]^2 - 
           (77*gf[0, mHs]*gf[0, mu2]*gf[0, tau]*gf[0, x]^2)/3 - 
           (12*I)*Pi*gf[0, mHs]*gf[0, mu2]*gf[0, tau]*gf[0, x]^2 + 
           12*gf[-1, x]*gf[0, mHs]*gf[0, mu2]*gf[0, tau]*gf[0, x]^2 + 
           4*gf[0, mHs]^2*gf[0, mu2]*gf[0, tau]*gf[0, x]^2 + 
           (77*gf[0, mu2]^2*gf[0, tau]*gf[0, x]^2)/6 + (6*I)*Pi*gf[0, mu2]^2*
            gf[0, tau]*gf[0, x]^2 - 6*gf[-1, x]*gf[0, mu2]^2*gf[0, tau]*
            gf[0, x]^2 - (4*gf[0, mu2]^3*gf[0, tau]*gf[0, x]^2)/3 - 
           (Pi^2*gf[0, tau]^2*gf[0, x]^2)/6 + 2*gf[0, mHs]^2*gf[0, tau]^2*
            gf[0, x]^2 - 4*gf[0, mHs]*gf[0, mu2]*gf[0, tau]^2*gf[0, x]^2 + 
           2*gf[0, mu2]^2*gf[0, tau]^2*gf[0, x]^2 + ((7*I)/18)*Pi^3*
            gf[0, x]^3 - ((I/18)*Pi*(335 + 586*x + 335*x^2)*gf[0, x]^3)/
            (1 + x)^2 - ((1541 + 4972*x + 2594*x^2)*gf[0, x]^3)/
            (162*(1 + x)^2) + (Pi^2*(11 + 57*x + 75*x^2 + 33*x^3)*gf[0, x]^3)/
            (18*(1 + x)^3) - ((11*I)/18)*Pi*gf[-1, x]*gf[0, x]^3 + 
           (7*Pi^2*gf[-1, x]*gf[0, x]^3)/18 + ((335 + 622*x + 335*x^2)*
             gf[-1, x]*gf[0, x]^3)/(18*(1 + x)^2) - 
           (11*gf[-1, x]^2*gf[0, x]^3)/9 + ((2*I)/3)*Pi*gf[-1, x]^2*
            gf[0, x]^3 - (2*gf[-1, x]^3*gf[0, x]^3)/9 + ((143*I)/9)*Pi*
            gf[0, mHs]*gf[0, x]^3 - (25*Pi^2*gf[0, mHs]*gf[0, x]^3)/9 + 
           ((203 + 424*x + 203*x^2)*gf[0, mHs]*gf[0, x]^3)/(54*(1 + x)^2) - 
           (143*gf[-1, x]*gf[0, mHs]*gf[0, x]^3)/9 - (9*I)*Pi*gf[-1, x]*
            gf[0, mHs]*gf[0, x]^3 + 4*gf[-1, x]^2*gf[0, mHs]*gf[0, x]^3 - 
           (11*gf[0, mHs]^2*gf[0, x]^3)/9 - (2*I)*Pi*gf[0, mHs]^2*
            gf[0, x]^3 + 2*gf[-1, x]*gf[0, mHs]^2*gf[0, x]^3 - 
           (2*gf[0, mHs]^3*gf[0, x]^3)/9 - ((143*I)/9)*Pi*gf[0, mu2]*
            gf[0, x]^3 + (8*Pi^2*gf[0, mu2]*gf[0, x]^3)/3 + 
           ((37 + 58*x + 37*x^2)*gf[0, mu2]*gf[0, x]^3)/(6*(1 + x)^2) + 
           (143*gf[-1, x]*gf[0, mu2]*gf[0, x]^3)/9 + ((28*I)/3)*Pi*gf[-1, x]*
            gf[0, mu2]*gf[0, x]^3 - 4*gf[-1, x]^2*gf[0, mu2]*gf[0, x]^3 - 
           (55*gf[0, mHs]*gf[0, mu2]*gf[0, x]^3)/9 - ((2*I)/3)*Pi*gf[0, mHs]*
            gf[0, mu2]*gf[0, x]^3 + (2*gf[-1, x]*gf[0, mHs]*gf[0, mu2]*
             gf[0, x]^3)/3 + (4*gf[0, mHs]^2*gf[0, mu2]*gf[0, x]^3)/3 + 
           (22*gf[0, mu2]^2*gf[0, x]^3)/3 + ((8*I)/3)*Pi*gf[0, mu2]^2*
            gf[0, x]^3 - (8*gf[-1, x]*gf[0, mu2]^2*gf[0, x]^3)/3 - 
           (2*gf[0, mHs]*gf[0, mu2]^2*gf[0, x]^3)/3 - 
           (4*gf[0, mu2]^3*gf[0, x]^3)/9 + (Pi^2*gf[0, tau]*gf[0, x]^3)/9 + 
           (-268/27 + (7*x)/(3*(1 + x)^2))*gf[0, tau]*gf[0, x]^3 - 
           (I/3)*Pi*gf[-1, x]*gf[0, tau]*gf[0, x]^3 + 
           (77*gf[0, mHs]*gf[0, tau]*gf[0, x]^3)/9 + ((14*I)/3)*Pi*gf[0, mHs]*
            gf[0, tau]*gf[0, x]^3 - (14*gf[-1, x]*gf[0, mHs]*gf[0, tau]*
             gf[0, x]^3)/3 - (2*gf[0, mHs]^2*gf[0, tau]*gf[0, x]^3)/3 - 
           (77*gf[0, mu2]*gf[0, tau]*gf[0, x]^3)/9 - ((14*I)/3)*Pi*gf[0, mu2]*
            gf[0, tau]*gf[0, x]^3 + (14*gf[-1, x]*gf[0, mu2]*gf[0, tau]*
             gf[0, x]^3)/3 - (4*gf[0, mHs]*gf[0, mu2]*gf[0, tau]*gf[0, x]^3)/
            3 + 2*gf[0, mu2]^2*gf[0, tau]*gf[0, x]^3 + 
           (4*gf[0, mHs]*gf[0, tau]^2*gf[0, x]^3)/3 - 
           (4*gf[0, mu2]*gf[0, tau]^2*gf[0, x]^3)/3 + ((33*I)/8)*Pi*
            gf[0, x]^4 - (17*Pi^2*gf[0, x]^4)/24 - 
           ((401 + 667*x + 401*x^2)*gf[0, x]^4)/(108*(1 + x)^2) - 
           (33*gf[-1, x]*gf[0, x]^4)/8 - ((31*I)/12)*Pi*gf[-1, x]*
            gf[0, x]^4 + (7*gf[-1, x]^2*gf[0, x]^4)/6 + 
           (121*gf[0, mHs]*gf[0, x]^4)/36 + ((5*I)/4)*Pi*gf[0, mHs]*
            gf[0, x]^4 - (5*gf[-1, x]*gf[0, mHs]*gf[0, x]^4)/4 - 
           (2*gf[0, mHs]^2*gf[0, x]^4)/3 - (11*gf[0, mu2]*gf[0, x]^4)/2 - 
           ((5*I)/2)*Pi*gf[0, mu2]*gf[0, x]^4 + (5*gf[-1, x]*gf[0, mu2]*
             gf[0, x]^4)/2 + (gf[0, mHs]*gf[0, mu2]*gf[0, x]^4)/2 + 
           (gf[0, mu2]^2*gf[0, x]^4)/2 + (77*gf[0, tau]*gf[0, x]^4)/36 + 
           ((5*I)/4)*Pi*gf[0, tau]*gf[0, x]^4 - (5*gf[-1, x]*gf[0, tau]*
             gf[0, x]^4)/4 + (5*gf[0, mHs]*gf[0, tau]*gf[0, x]^4)/6 - 
           (3*gf[0, mu2]*gf[0, tau]*gf[0, x]^4)/2 + (gf[0, tau]^2*gf[0, x]^4)/
            3 + (539*gf[0, x]^5)/360 + ((23*I)/30)*Pi*gf[0, x]^5 - 
           (23*gf[-1, x]*gf[0, x]^5)/30 - (gf[0, mHs]*gf[0, x]^5)/60 - 
           (2*gf[0, mu2]*gf[0, x]^5)/5 + (5*gf[0, tau]*gf[0, x]^5)/12 + 
           gf[0, x]^6/8 + (44*Pi^4*gf[0, -1, x])/15 - 
           (((2*I)/27)*Pi*(1315 + 1946*x + 1486*x^2)*gf[0, -1, x])/
            (1 + x)^2 - ((3200 + 9649*x + 5153*x^2)*gf[0, -1, x])/
            (54*(1 + x)^2) + ((I/9)*Pi^3*(77 + 375*x + 483*x^2 + 209*x^3)*
             gf[0, -1, x])/(1 + x)^3 + (Pi^2*(9 + 1300*x + 4368*x^2 + 
              4593*x^3 + 1876*x^4)*gf[0, -1, x])/(27*x*(1 + x)^3) + 
           ((26*I)/3)*Pi^3*gf[-1, x]*gf[0, -1, x] - 
           (((4*I)/3)*Pi*(67 + 132*x + 67*x^2)*gf[-1, x]*gf[0, -1, x])/
            (1 + x)^2 + (Pi^2*(55 + 213*x + 249*x^2 + 99*x^3)*gf[-1, x]*
             gf[0, -1, x])/(3*(1 + x)^3) - ((162 + 1420*x + 995*x^2 + 
              817*x^3)*gf[-1, x]*gf[0, -1, x])/(27*x*(1 + x)^2) + 
           ((88*I)/3)*Pi*gf[-1, x]^2*gf[0, -1, x] - Pi^2*gf[-1, x]^2*
            gf[0, -1, x] + ((9 + 85*x + 71*x^2 + 67*x^3)*gf[-1, x]^2*
             gf[0, -1, x])/(9*x*(1 + x)^2) - (11*gf[-1, x]^3*gf[0, -1, x])/
            9 - ((8*I)/3)*Pi*gf[-1, x]^3*gf[0, -1, x] + 
           (4*gf[-1, x]^4*gf[0, -1, x])/3 + (8*I)*Pi^3*gf[0, mHs]*
            gf[0, -1, x] + (2*(362 + 853*x + 419*x^2)*gf[0, mHs]*
             gf[0, -1, x])/(9*(1 + x)^2) + (((2*I)/9)*Pi*(469 + 872*x + 
              469*x^2)*gf[0, mHs]*gf[0, -1, x])/(1 + x)^2 - 
           (Pi^2*(121 + 411*x + 447*x^2 + 165*x^3)*gf[0, mHs]*gf[0, -1, x])/
            (3*(1 + x)^3) + ((176*I)/3)*Pi*gf[-1, x]*gf[0, mHs]*
            gf[0, -1, x] + (4*(9 + 85*x + 107*x^2 + 67*x^3)*gf[-1, x]*
             gf[0, mHs]*gf[0, -1, x])/(9*x*(1 + x)^2) - 
           (22*gf[-1, x]^2*gf[0, mHs]*gf[0, -1, x])/3 - (8*I)*Pi*gf[-1, x]^2*
            gf[0, mHs]*gf[0, -1, x] + (16*gf[-1, x]^3*gf[0, mHs]*
             gf[0, -1, x])/3 - (134*gf[0, mHs]^2*gf[0, -1, x])/3 - 
           (44*I)*Pi*gf[0, mHs]^2*gf[0, -1, x] - (14*Pi^2*gf[0, mHs]^2*
             gf[0, -1, x])/3 - (44*gf[-1, x]*gf[0, mHs]^2*gf[0, -1, x])/3 + 
           8*gf[-1, x]^2*gf[0, mHs]^2*gf[0, -1, x] + 
           (110*gf[0, mHs]^3*gf[0, -1, x])/9 + ((4*I)/3)*Pi*gf[0, mHs]^3*
            gf[0, -1, x] - (4*gf[0, mHs]^4*gf[0, -1, x])/3 - 
           ((26*I)/3)*Pi^3*gf[0, mu2]*gf[0, -1, x] - 
           (2*(362 + 853*x + 419*x^2)*gf[0, mu2]*gf[0, -1, x])/
            (9*(1 + x)^2) - (((2*I)/9)*Pi*(469 + 872*x + 469*x^2)*gf[0, mu2]*
             gf[0, -1, x])/(1 + x)^2 + (Pi^2*(121 + 411*x + 447*x^2 + 
              165*x^3)*gf[0, mu2]*gf[0, -1, x])/(3*(1 + x)^3) - 
           ((176*I)/3)*Pi*gf[-1, x]*gf[0, mu2]*gf[0, -1, x] - 
           (4*(9 + 85*x + 107*x^2 + 67*x^3)*gf[-1, x]*gf[0, mu2]*
             gf[0, -1, x])/(9*x*(1 + x)^2) + (22*gf[-1, x]^2*gf[0, mu2]*
             gf[0, -1, x])/3 + (8*I)*Pi*gf[-1, x]^2*gf[0, mu2]*gf[0, -1, x] - 
           (16*gf[-1, x]^3*gf[0, mu2]*gf[0, -1, x])/3 + 
           (268*gf[0, mHs]*gf[0, mu2]*gf[0, -1, x])/3 + (88*I)*Pi*gf[0, mHs]*
            gf[0, mu2]*gf[0, -1, x] + 12*Pi^2*gf[0, mHs]*gf[0, mu2]*
            gf[0, -1, x] + (88*gf[-1, x]*gf[0, mHs]*gf[0, mu2]*gf[0, -1, x])/
            3 - 16*gf[-1, x]^2*gf[0, mHs]*gf[0, mu2]*gf[0, -1, x] - 
           (110*gf[0, mHs]^2*gf[0, mu2]*gf[0, -1, x])/3 + 
           (8*gf[0, mHs]^3*gf[0, mu2]*gf[0, -1, x])/3 - 
           (134*gf[0, mu2]^2*gf[0, -1, x])/3 - (44*I)*Pi*gf[0, mu2]^2*
            gf[0, -1, x] - (22*Pi^2*gf[0, mu2]^2*gf[0, -1, x])/3 - 
           (44*gf[-1, x]*gf[0, mu2]^2*gf[0, -1, x])/3 + 8*gf[-1, x]^2*
            gf[0, mu2]^2*gf[0, -1, x] + (110*gf[0, mHs]*gf[0, mu2]^2*
             gf[0, -1, x])/3 - (4*I)*Pi*gf[0, mHs]*gf[0, mu2]^2*
            gf[0, -1, x] - (110*gf[0, mu2]^3*gf[0, -1, x])/9 + 
           ((8*I)/3)*Pi*gf[0, mu2]^3*gf[0, -1, x] - 
           (8*gf[0, mHs]*gf[0, mu2]^3*gf[0, -1, x])/3 + 
           (4*gf[0, mu2]^4*gf[0, -1, x])/3 + ((2*I)/3)*Pi^3*gf[0, tau]*
            gf[0, -1, x] - (8*Pi^2*gf[0, mHs]*gf[0, tau]*gf[0, -1, x])/3 - 
           (4*I)*Pi*gf[0, mHs]^2*gf[0, tau]*gf[0, -1, x] + 
           (8*gf[0, mHs]^3*gf[0, tau]*gf[0, -1, x])/3 + 
           (8*Pi^2*gf[0, mu2]*gf[0, tau]*gf[0, -1, x])/3 + 
           (8*I)*Pi*gf[0, mHs]*gf[0, mu2]*gf[0, tau]*gf[0, -1, x] - 
           8*gf[0, mHs]^2*gf[0, mu2]*gf[0, tau]*gf[0, -1, x] - 
           (4*I)*Pi*gf[0, mu2]^2*gf[0, tau]*gf[0, -1, x] + 
           8*gf[0, mHs]*gf[0, mu2]^2*gf[0, tau]*gf[0, -1, x] - 
           (8*gf[0, mu2]^3*gf[0, tau]*gf[0, -1, x])/3 - (I/3)*Pi^3*gf[0, x]*
            gf[0, -1, x] - (2*(229 - 613*x + 229*x^2)*gf[0, x]*gf[0, -1, x])/
            (27*(1 + x)^2) + (Pi^2*(-55 - 21*x + 87*x^2 + 77*x^3)*gf[0, x]*
             gf[0, -1, x])/(9*(1 + x)^3) - ((I/9)*Pi*(-67 + 297*x + 459*x^2 + 
              335*x^3)*gf[0, x]*gf[0, -1, x])/(1 + x)^3 + 
           (26*Pi^2*gf[-1, x]*gf[0, x]*gf[0, -1, x])/3 + 
           (((8*I)/3)*Pi*(11 + 21*x + 12*x^2)*gf[-1, x]*gf[0, x]*
             gf[0, -1, x])/(1 + x)^3 - (4*(-9 + 116*x + 289*x^2 + 134*x^3)*
             gf[-1, x]*gf[0, x]*gf[0, -1, x])/(9*x*(1 + x)^2) + 
           22*gf[-1, x]^2*gf[0, x]*gf[0, -1, x] - (2*I)*Pi*gf[-1, x]^2*
            gf[0, x]*gf[0, -1, x] + (8*gf[-1, x]^3*gf[0, x]*gf[0, -1, x])/3 + 
           10*Pi^2*gf[0, mHs]*gf[0, x]*gf[0, -1, x] + 
           (2*(67 + 68*x + 67*x^2)*gf[0, mHs]*gf[0, x]*gf[0, -1, x])/
            (9*(1 + x)^2) + (((2*I)/3)*Pi*(-11 + 15*x + 51*x^2 + 33*x^3)*
             gf[0, mHs]*gf[0, x]*gf[0, -1, x])/(1 + x)^3 + 
           (88*gf[-1, x]*gf[0, mHs]*gf[0, x]*gf[0, -1, x])/3 + 
           8*gf[-1, x]^2*gf[0, mHs]*gf[0, x]*gf[0, -1, x] - 
           (22*gf[0, mHs]^2*gf[0, x]*gf[0, -1, x])/3 + (12*I)*Pi*gf[0, mHs]^2*
            gf[0, x]*gf[0, -1, x] - 4*gf[0, mHs]^3*gf[0, x]*gf[0, -1, x] - 
           (26*Pi^2*gf[0, mu2]*gf[0, x]*gf[0, -1, x])/3 - 
           (2*(67 + 68*x + 67*x^2)*gf[0, mu2]*gf[0, x]*gf[0, -1, x])/
            (9*(1 + x)^2) - (((2*I)/3)*Pi*(-11 + 15*x + 51*x^2 + 33*x^3)*
             gf[0, mu2]*gf[0, x]*gf[0, -1, x])/(1 + x)^3 - 
           (88*gf[-1, x]*gf[0, mu2]*gf[0, x]*gf[0, -1, x])/3 - 
           8*gf[-1, x]^2*gf[0, mu2]*gf[0, x]*gf[0, -1, x] + 
           (44*gf[0, mHs]*gf[0, mu2]*gf[0, x]*gf[0, -1, x])/3 - 
           (20*I)*Pi*gf[0, mHs]*gf[0, mu2]*gf[0, x]*gf[0, -1, x] + 
           8*gf[0, mHs]^2*gf[0, mu2]*gf[0, x]*gf[0, -1, x] - 
           (22*gf[0, mu2]^2*gf[0, x]*gf[0, -1, x])/3 + (8*I)*Pi*gf[0, mu2]^2*
            gf[0, x]*gf[0, -1, x] - 4*gf[0, mHs]*gf[0, mu2]^2*gf[0, x]*
            gf[0, -1, x] - (4*Pi^2*gf[0, tau]*gf[0, x]*gf[0, -1, x])/3 - 
           (4*I)*Pi*gf[0, mHs]*gf[0, tau]*gf[0, x]*gf[0, -1, x] + 
           4*gf[0, mHs]^2*gf[0, tau]*gf[0, x]*gf[0, -1, x] + 
           (4*I)*Pi*gf[0, mu2]*gf[0, tau]*gf[0, x]*gf[0, -1, x] - 
           8*gf[0, mHs]*gf[0, mu2]*gf[0, tau]*gf[0, x]*gf[0, -1, x] + 
           4*gf[0, mu2]^2*gf[0, tau]*gf[0, x]*gf[0, -1, x] + 
           (17*Pi^2*gf[0, x]^2*gf[0, -1, x])/6 + 
           ((I/6)*Pi*(-11 + 15*x + 51*x^2 + 33*x^3)*gf[0, x]^2*gf[0, -1, x])/
            (1 + x)^3 - ((-67 + 9*x + 63*x^2 + 67*x^3)*gf[0, x]^2*
             gf[0, -1, x])/(6*(1 + x)^3) + (4*(22 + 54*x + 45*x^2 + 11*x^3)*
             gf[-1, x]*gf[0, x]^2*gf[0, -1, x])/(3*(1 + x)^3) + 
           3*gf[-1, x]^2*gf[0, x]^2*gf[0, -1, x] + (3*I)*Pi*gf[0, mHs]*
            gf[0, x]^2*gf[0, -1, x] - ((33 + 51*x + 15*x^2 - 11*x^3)*
             gf[0, mHs]*gf[0, x]^2*gf[0, -1, x])/(3*(1 + x)^3) - 
           (2*I)*Pi*gf[0, mu2]*gf[0, x]^2*gf[0, -1, x] + 
           ((33 + 51*x + 15*x^2 - 11*x^3)*gf[0, mu2]*gf[0, x]^2*gf[0, -1, x])/
            (3*(1 + x)^3) - 2*gf[0, mHs]*gf[0, mu2]*gf[0, x]^2*gf[0, -1, x] + 
           2*gf[0, mu2]^2*gf[0, x]^2*gf[0, -1, x] - I*Pi*gf[0, tau]*
            gf[0, x]^2*gf[0, -1, x] + 2*gf[0, mHs]*gf[0, tau]*gf[0, x]^2*
            gf[0, -1, x] - 2*gf[0, mu2]*gf[0, tau]*gf[0, x]^2*gf[0, -1, x] + 
           ((-77 - 87*x + 21*x^2 + 55*x^3)*gf[0, x]^3*gf[0, -1, x])/
            (18*(1 + x)^3) + gf[0, mHs]*gf[0, x]^3*gf[0, -1, x] - 
           (4*gf[0, mu2]*gf[0, x]^3*gf[0, -1, x])/3 + 
           (gf[0, tau]*gf[0, x]^3*gf[0, -1, x])/3 + (gf[0, x]^4*gf[0, -1, x])/
            4 - (16*Pi^2*gf[0, -1, x]^2)/3 - (((4*I)/3)*Pi*(-22 - 30*x - 
              3*x^2 + 11*x^3)*gf[0, -1, x]^2)/(1 + x)^3 - 
           ((-9 + 116*x + 250*x^2 + 134*x^3)*gf[0, -1, x]^2)/
            (9*x*(1 + x)^2) + (22*gf[-1, x]*gf[0, -1, x]^2)/3 - 
           (12*I)*Pi*gf[-1, x]*gf[0, -1, x]^2 + 4*gf[-1, x]^2*
            gf[0, -1, x]^2 + (22*gf[0, mHs]*gf[0, -1, x]^2)/3 - 
           (8*I)*Pi*gf[0, mHs]*gf[0, -1, x]^2 - 8*gf[-1, x]*gf[0, mHs]*
            gf[0, -1, x]^2 - (22*gf[0, mu2]*gf[0, -1, x]^2)/3 + 
           (8*I)*Pi*gf[0, mu2]*gf[0, -1, x]^2 + 8*gf[-1, x]*gf[0, mu2]*
            gf[0, -1, x]^2 + (4*I)*Pi*gf[0, x]*gf[0, -1, x]^2 + 
           ((110 + 186*x + 78*x^2 - 22*x^3)*gf[0, x]*gf[0, -1, x]^2)/
            (3*(1 + x)^3) - 20*gf[-1, x]*gf[0, x]*gf[0, -1, x]^2 - 
           8*gf[0, mHs]*gf[0, x]*gf[0, -1, x]^2 + 8*gf[0, mu2]*gf[0, x]*
            gf[0, -1, x]^2 - 2*gf[0, x]^2*gf[0, -1, x]^2 - 
           (4*gf[0, -1, x]^3)/3 - ((50*I)/3)*Pi^3*gf[0, -1, -1, x] - 
           (2*Pi^2*(44 + 312*x + 447*x^2 + 209*x^3)*gf[0, -1, -1, x])/
            (9*(1 + x)^3) + (((2*I)/9)*Pi*(-9 + 518*x + 1042*x^2 + 536*x^3)*
             gf[0, -1, -1, x])/(x*(1 + x)^2) + 
           ((162 + 1420*x + 995*x^2 + 817*x^3)*gf[0, -1, -1, x])/
            (27*x*(1 + x)^2) - ((220*I)/3)*Pi*gf[-1, x]*gf[0, -1, -1, x] + 
           (20*Pi^2*gf[-1, x]*gf[0, -1, -1, x])/3 - 
           (2*(9 + 85*x + 71*x^2 + 67*x^3)*gf[-1, x]*gf[0, -1, -1, x])/
            (9*x*(1 + x)^2) + (11*gf[-1, x]^2*gf[0, -1, -1, x])/3 - 
           (16*gf[-1, x]^3*gf[0, -1, -1, x])/3 - ((220*I)/3)*Pi*gf[0, mHs]*
            gf[0, -1, -1, x] - (4*(9 + 85*x + 107*x^2 + 67*x^3)*gf[0, mHs]*
             gf[0, -1, -1, x])/(9*x*(1 + x)^2) + (44*gf[-1, x]*gf[0, mHs]*
             gf[0, -1, -1, x])/3 + (32*I)*Pi*gf[-1, x]*gf[0, mHs]*
            gf[0, -1, -1, x] - 16*gf[-1, x]^2*gf[0, mHs]*gf[0, -1, -1, x] + 
           (44*gf[0, mHs]^2*gf[0, -1, -1, x])/3 - 16*gf[-1, x]*gf[0, mHs]^2*
            gf[0, -1, -1, x] + ((220*I)/3)*Pi*gf[0, mu2]*gf[0, -1, -1, x] + 
           (4*(9 + 85*x + 107*x^2 + 67*x^3)*gf[0, mu2]*gf[0, -1, -1, x])/
            (9*x*(1 + x)^2) - (44*gf[-1, x]*gf[0, mu2]*gf[0, -1, -1, x])/3 - 
           (32*I)*Pi*gf[-1, x]*gf[0, mu2]*gf[0, -1, -1, x] + 
           16*gf[-1, x]^2*gf[0, mu2]*gf[0, -1, -1, x] - 
           (88*gf[0, mHs]*gf[0, mu2]*gf[0, -1, -1, x])/3 + 
           32*gf[-1, x]*gf[0, mHs]*gf[0, mu2]*gf[0, -1, -1, x] + 
           (44*gf[0, mu2]^2*gf[0, -1, -1, x])/3 - 16*gf[-1, x]*gf[0, mu2]^2*
            gf[0, -1, -1, x] - (38*Pi^2*gf[0, x]*gf[0, -1, -1, x])/3 + 
           (((4*I)/3)*Pi*(-44 - 72*x - 27*x^2 + 11*x^3)*gf[0, x]*
             gf[0, -1, -1, x])/(1 + x)^3 + (2*(-9 + 116*x + 276*x^2 + 
              134*x^3)*gf[0, x]*gf[0, -1, -1, x])/(3*x*(1 + x)^2) - 
           (176*gf[-1, x]*gf[0, x]*gf[0, -1, -1, x])/3 - 16*gf[-1, x]^2*
            gf[0, x]*gf[0, -1, -1, x] - 44*gf[0, mHs]*gf[0, x]*
            gf[0, -1, -1, x] + (8*I)*Pi*gf[0, mHs]*gf[0, x]*
            gf[0, -1, -1, x] + 44*gf[0, mu2]*gf[0, x]*gf[0, -1, -1, x] - 
           (8*I)*Pi*gf[0, mu2]*gf[0, x]*gf[0, -1, -1, x] + 
           (2*I)*Pi*gf[0, x]^2*gf[0, -1, -1, x] - 
           (2*(77 + 171*x + 126*x^2 + 22*x^3)*gf[0, x]^2*gf[0, -1, -1, x])/
            (3*(1 + x)^3) + 4*gf[0, mHs]*gf[0, x]^2*gf[0, -1, -1, x] - 
           4*gf[0, mu2]*gf[0, x]^2*gf[0, -1, -1, x] + 2*gf[0, x]^3*
            gf[0, -1, -1, x] - (22*gf[0, -1, x]*gf[0, -1, -1, x])/3 + 
           (40*I)*Pi*gf[0, -1, x]*gf[0, -1, -1, x] - 48*gf[-1, x]*
            gf[0, -1, x]*gf[0, -1, -1, x] + 40*gf[0, mHs]*gf[0, -1, x]*
            gf[0, -1, -1, x] - 40*gf[0, mu2]*gf[0, -1, x]*gf[0, -1, -1, x] + 
           80*gf[0, x]*gf[0, -1, x]*gf[0, -1, -1, x] - 
           30*gf[0, -1, -1, x]^2 + (I/3)*Pi^3*gf[0, 0, -1, x] + 
           ((408 + 409*x + 421*x^2)*gf[0, 0, -1, x])/(3*(1 + x)^2) - 
           (Pi^2*(341 + 1599*x + 2031*x^2 + 869*x^3)*gf[0, 0, -1, x])/
            (9*(1 + x)^3) + ((I/9)*Pi*(871 + 3915*x + 4401*x^2 + 2077*x^3)*
             gf[0, 0, -1, x])/(1 + x)^3 + (4*Pi^2*gf[-1, x]*gf[0, 0, -1, x])/
            3 + (((8*I)/3)*Pi*(-22 - 30*x - 3*x^2 + 11*x^3)*gf[-1, x]*
             gf[0, 0, -1, x])/(1 + x)^3 + (2*(-27 + 415*x + 983*x^2 + 
              469*x^3)*gf[-1, x]*gf[0, 0, -1, x])/(9*x*(1 + x)^2) - 
           (110*gf[-1, x]^2*gf[0, 0, -1, x])/3 + (6*I)*Pi*gf[-1, x]^2*
            gf[0, 0, -1, x] - (8*gf[-1, x]^3*gf[0, 0, -1, x])/3 - 
           (46*Pi^2*gf[0, mHs]*gf[0, 0, -1, x])/3 - 
           (2*(67 + 114*x + 67*x^2)*gf[0, mHs]*gf[0, 0, -1, x])/(1 + x)^2 - 
           (((2*I)/3)*Pi*(121 + 507*x + 615*x^2 + 253*x^3)*gf[0, mHs]*
             gf[0, 0, -1, x])/(1 + x)^3 - (176*gf[-1, x]*gf[0, mHs]*
             gf[0, 0, -1, x])/3 + (24*I)*Pi*gf[-1, x]*gf[0, mHs]*
            gf[0, 0, -1, x] - 8*gf[-1, x]^2*gf[0, mHs]*gf[0, 0, -1, x] + 
           (176*gf[0, mHs]^2*gf[0, 0, -1, x])/3 - (8*I)*Pi*gf[0, mHs]^2*
            gf[0, 0, -1, x] - 16*gf[-1, x]*gf[0, mHs]^2*gf[0, 0, -1, x] - 
           (4*gf[0, mHs]^3*gf[0, 0, -1, x])/3 + (50*Pi^2*gf[0, mu2]*
             gf[0, 0, -1, x])/3 + (2*(67 + 114*x + 67*x^2)*gf[0, mu2]*
             gf[0, 0, -1, x])/(1 + x)^2 + (((2*I)/3)*Pi*(121 + 507*x + 
              615*x^2 + 253*x^3)*gf[0, mu2]*gf[0, 0, -1, x])/(1 + x)^3 + 
           (176*gf[-1, x]*gf[0, mu2]*gf[0, 0, -1, x])/3 - (24*I)*Pi*gf[-1, x]*
            gf[0, mu2]*gf[0, 0, -1, x] + 8*gf[-1, x]^2*gf[0, mu2]*
            gf[0, 0, -1, x] - (352*gf[0, mHs]*gf[0, mu2]*gf[0, 0, -1, x])/3 + 
           (20*I)*Pi*gf[0, mHs]*gf[0, mu2]*gf[0, 0, -1, x] + 
           32*gf[-1, x]*gf[0, mHs]*gf[0, mu2]*gf[0, 0, -1, x] + 
           (176*gf[0, mu2]^2*gf[0, 0, -1, x])/3 - (12*I)*Pi*gf[0, mu2]^2*
            gf[0, 0, -1, x] - 16*gf[-1, x]*gf[0, mu2]^2*gf[0, 0, -1, x] + 
           4*gf[0, mHs]*gf[0, mu2]^2*gf[0, 0, -1, x] - 
           (8*gf[0, mu2]^3*gf[0, 0, -1, x])/3 - (4*Pi^2*gf[0, tau]*
             gf[0, 0, -1, x])/3 - (4*I)*Pi*gf[0, mHs]*gf[0, tau]*
            gf[0, 0, -1, x] + 4*gf[0, mHs]^2*gf[0, tau]*gf[0, 0, -1, x] + 
           (4*I)*Pi*gf[0, mu2]*gf[0, tau]*gf[0, 0, -1, x] - 
           8*gf[0, mHs]*gf[0, mu2]*gf[0, tau]*gf[0, 0, -1, x] + 
           4*gf[0, mu2]^2*gf[0, tau]*gf[0, 0, -1, x] - 
           (11*Pi^2*gf[0, x]*gf[0, 0, -1, x])/3 + 
           ((I/3)*Pi*(-11 + 15*x + 51*x^2 + 33*x^3)*gf[0, x]*gf[0, 0, -1, x])/
            (1 + x)^3 + ((-335 + 657*x + 1143*x^2 + 871*x^3)*gf[0, x]*
             gf[0, 0, -1, x])/(9*(1 + x)^3) - 
           (8*(44 + 96*x + 69*x^2 + 11*x^3)*gf[-1, x]*gf[0, x]*
             gf[0, 0, -1, x])/(3*(1 + x)^3) - 2*gf[-1, x]^2*gf[0, x]*
            gf[0, 0, -1, x] + (10*I)*Pi*gf[0, mHs]*gf[0, x]*gf[0, 0, -1, x] - 
           (2*(-55 - 21*x + 87*x^2 + 77*x^3)*gf[0, mHs]*gf[0, x]*
             gf[0, 0, -1, x])/(3*(1 + x)^3) - 8*gf[-1, x]*gf[0, mHs]*gf[0, x]*
            gf[0, 0, -1, x] - 12*gf[0, mHs]^2*gf[0, x]*gf[0, 0, -1, x] - 
           (8*I)*Pi*gf[0, mu2]*gf[0, x]*gf[0, 0, -1, x] + 
           (2*(-55 - 21*x + 87*x^2 + 77*x^3)*gf[0, mu2]*gf[0, x]*
             gf[0, 0, -1, x])/(3*(1 + x)^3) + 8*gf[-1, x]*gf[0, mu2]*gf[0, x]*
            gf[0, 0, -1, x] + 20*gf[0, mHs]*gf[0, mu2]*gf[0, x]*
            gf[0, 0, -1, x] - 8*gf[0, mu2]^2*gf[0, x]*gf[0, 0, -1, x] - 
           (2*I)*Pi*gf[0, tau]*gf[0, x]*gf[0, 0, -1, x] + 
           4*gf[0, mHs]*gf[0, tau]*gf[0, x]*gf[0, 0, -1, x] - 
           4*gf[0, mu2]*gf[0, tau]*gf[0, x]*gf[0, 0, -1, x] + 
           I*Pi*gf[0, x]^2*gf[0, 0, -1, x] + ((99 + 57*x - 123*x^2 - 121*x^3)*
             gf[0, x]^2*gf[0, 0, -1, x])/(6*(1 + x)^3) - 
           4*gf[-1, x]*gf[0, x]^2*gf[0, 0, -1, x] - 7*gf[0, mHs]*gf[0, x]^2*
            gf[0, 0, -1, x] + 6*gf[0, mu2]*gf[0, x]^2*gf[0, 0, -1, x] + 
           gf[0, tau]*gf[0, x]^2*gf[0, 0, -1, x] - 2*gf[0, x]^3*
            gf[0, 0, -1, x] - (36*I)*Pi*gf[0, -1, x]*gf[0, 0, -1, x] + 
           (4*(-77 - 123*x - 42*x^2 + 22*x^3)*gf[0, -1, x]*gf[0, 0, -1, x])/
            (3*(1 + x)^3) + 68*gf[-1, x]*gf[0, -1, x]*gf[0, 0, -1, x] + 
           24*gf[0, mHs]*gf[0, -1, x]*gf[0, 0, -1, x] - 24*gf[0, mu2]*
            gf[0, -1, x]*gf[0, 0, -1, x] - 12*gf[0, x]*gf[0, -1, x]*
            gf[0, 0, -1, x] - 128*gf[0, -1, -1, x]*gf[0, 0, -1, x] - 
           36*gf[0, 0, -1, x]^2 + ((242*I)/3)*Pi*gf[0, -1, -1, -1, x] - 
           (62*Pi^2*gf[0, -1, -1, -1, x])/3 + (2*(9 + 85*x + 71*x^2 + 67*x^3)*
             gf[0, -1, -1, -1, x])/(9*x*(1 + x)^2) - 
           (22*gf[-1, x]*gf[0, -1, -1, -1, x])/3 + (48*I)*Pi*gf[-1, x]*
            gf[0, -1, -1, -1, x] + 16*gf[-1, x]^2*gf[0, -1, -1, -1, x] - 
           (44*gf[0, mHs]*gf[0, -1, -1, -1, x])/3 - (72*I)*Pi*gf[0, mHs]*
            gf[0, -1, -1, -1, x] + 32*gf[-1, x]*gf[0, mHs]*gf[0, -1, -1, -1, 
             x] + 16*gf[0, mHs]^2*gf[0, -1, -1, -1, x] + 
           (44*gf[0, mu2]*gf[0, -1, -1, -1, x])/3 + (72*I)*Pi*gf[0, mu2]*
            gf[0, -1, -1, -1, x] - 32*gf[-1, x]*gf[0, mu2]*gf[0, -1, -1, -1, 
             x] - 32*gf[0, mHs]*gf[0, mu2]*gf[0, -1, -1, -1, x] + 
           16*gf[0, mu2]^2*gf[0, -1, -1, -1, x] + 66*gf[0, x]*
            gf[0, -1, -1, -1, x] + (8*I)*Pi*gf[0, x]*gf[0, -1, -1, -1, x] + 
           80*gf[-1, x]*gf[0, x]*gf[0, -1, -1, -1, x] - 40*gf[0, mHs]*
            gf[0, x]*gf[0, -1, -1, -1, x] + 40*gf[0, mu2]*gf[0, x]*
            gf[0, -1, -1, -1, x] - 16*gf[0, x]^2*gf[0, -1, -1, -1, x] + 
           108*gf[0, -1, x]*gf[0, -1, -1, -1, x] + 
           14*Pi^2*gf[0, 0, -1, -1, x] - (((4*I)/3)*Pi*(-22 - 30*x - 3*x^2 + 
              11*x^3)*gf[0, 0, -1, -1, x])/(1 + x)^3 - 
           (2*(-27 + 415*x + 983*x^2 + 469*x^3)*gf[0, 0, -1, -1, x])/
            (9*x*(1 + x)^2) + (220*gf[-1, x]*gf[0, 0, -1, -1, x])/3 + 
           (28*I)*Pi*gf[-1, x]*gf[0, 0, -1, -1, x] + 8*gf[-1, x]^2*
            gf[0, 0, -1, -1, x] + (176*gf[0, mHs]*gf[0, 0, -1, -1, x])/3 - 
           (24*I)*Pi*gf[0, mHs]*gf[0, 0, -1, -1, x] + 16*gf[-1, x]*gf[0, mHs]*
            gf[0, 0, -1, -1, x] + 16*gf[0, mHs]^2*gf[0, 0, -1, -1, x] - 
           (176*gf[0, mu2]*gf[0, 0, -1, -1, x])/3 + (24*I)*Pi*gf[0, mu2]*
            gf[0, 0, -1, -1, x] - 16*gf[-1, x]*gf[0, mu2]*gf[0, 0, -1, -1, 
             x] - 32*gf[0, mHs]*gf[0, mu2]*gf[0, 0, -1, -1, x] + 
           16*gf[0, mu2]^2*gf[0, 0, -1, -1, x] - (8*I)*Pi*gf[0, x]*
            gf[0, 0, -1, -1, x] + (4*(22 + 54*x + 45*x^2 + 11*x^3)*gf[0, x]*
             gf[0, 0, -1, -1, x])/(1 + x)^3 + 44*gf[-1, x]*gf[0, x]*
            gf[0, 0, -1, -1, x] + 8*gf[0, mHs]*gf[0, x]*gf[0, 0, -1, -1, x] - 
           8*gf[0, mu2]*gf[0, x]*gf[0, 0, -1, -1, x] + 60*gf[0, -1, x]*
            gf[0, 0, -1, -1, x] - 9*Pi^2*gf[0, 0, 0, -1, x] - 
           (I*Pi*(77 + 375*x + 483*x^2 + 209*x^3)*gf[0, 0, 0, -1, x])/
            (1 + x)^3 - ((67 + 529*x + 637*x^2 + 335*x^3)*gf[0, 0, 0, -1, x])/
            (1 + x)^3 + (36*I)*Pi*gf[-1, x]*gf[0, 0, 0, -1, x] + 
           (4*(143 + 285*x + 177*x^2 + 11*x^3)*gf[-1, x]*gf[0, 0, 0, -1, x])/
            (3*(1 + x)^3) - 8*gf[-1, x]^2*gf[0, 0, 0, -1, x] - 
           (34*I)*Pi*gf[0, mHs]*gf[0, 0, 0, -1, x] + 
           (2*(77 + 519*x + 735*x^2 + 341*x^3)*gf[0, mHs]*gf[0, 0, 0, -1, x])/
            (3*(1 + x)^3) - 24*gf[-1, x]*gf[0, mHs]*gf[0, 0, 0, -1, x] + 
           24*gf[0, mHs]^2*gf[0, 0, 0, -1, x] + (36*I)*Pi*gf[0, mu2]*
            gf[0, 0, 0, -1, x] - (2*(77 + 519*x + 735*x^2 + 341*x^3)*
             gf[0, mu2]*gf[0, 0, 0, -1, x])/(3*(1 + x)^3) + 
           24*gf[-1, x]*gf[0, mu2]*gf[0, 0, 0, -1, x] - 52*gf[0, mHs]*
            gf[0, mu2]*gf[0, 0, 0, -1, x] + 28*gf[0, mu2]^2*
            gf[0, 0, 0, -1, x] - (2*I)*Pi*gf[0, tau]*gf[0, 0, 0, -1, x] + 
           4*gf[0, mHs]*gf[0, tau]*gf[0, 0, 0, -1, x] - 4*gf[0, mu2]*
            gf[0, tau]*gf[0, 0, 0, -1, x] + (4*I)*Pi*gf[0, x]*
            gf[0, 0, 0, -1, x] + ((-77 - 87*x + 21*x^2 + 55*x^3)*gf[0, x]*
             gf[0, 0, 0, -1, x])/(3*(1 + x)^3) + 12*gf[-1, x]*gf[0, x]*
            gf[0, 0, 0, -1, x] + 14*gf[0, mHs]*gf[0, x]*gf[0, 0, 0, -1, x] - 
           16*gf[0, mu2]*gf[0, x]*gf[0, 0, 0, -1, x] + 2*gf[0, tau]*gf[0, x]*
            gf[0, 0, 0, -1, x] + 9*gf[0, x]^2*gf[0, 0, 0, -1, x] + 
           48*gf[0, -1, x]*gf[0, 0, 0, -1, x] + (22*gf[0, -1, -1, -1, -1, x])/
            3 - (156*I)*Pi*gf[0, -1, -1, -1, -1, x] - 32*gf[-1, x]*
            gf[0, -1, -1, -1, -1, x] - 32*gf[0, mHs]*gf[0, -1, -1, -1, -1, 
             x] + 32*gf[0, mu2]*gf[0, -1, -1, -1, -1, x] - 
           188*gf[0, x]*gf[0, -1, -1, -1, -1, x] - (48*I)*Pi*
            gf[0, -1, 0, -1, -1, x] + 80*gf[-1, x]*gf[0, -1, 0, -1, -1, x] - 
           64*gf[0, mHs]*gf[0, -1, 0, -1, -1, x] + 64*gf[0, mu2]*
            gf[0, -1, 0, -1, -1, x] - 112*gf[0, x]*gf[0, -1, 0, -1, -1, x] - 
           (220*gf[0, 0, -1, -1, -1, x])/3 - (232*I)*Pi*gf[0, 0, -1, -1, -1, 
             x] + 144*gf[-1, x]*gf[0, 0, -1, -1, -1, x] - 
           144*gf[0, mHs]*gf[0, 0, -1, -1, -1, x] + 144*gf[0, mu2]*
            gf[0, 0, -1, -1, -1, x] - 376*gf[0, x]*gf[0, 0, -1, -1, -1, x] + 
           (76*I)*Pi*gf[0, 0, -1, 0, -1, x] + 
           ((132 + 204*x + 60*x^2 - 44*x^3)*gf[0, 0, -1, 0, -1, x])/
            (1 + x)^3 - 108*gf[-1, x]*gf[0, 0, -1, 0, -1, x] - 
           24*gf[0, mHs]*gf[0, 0, -1, 0, -1, x] + 24*gf[0, mu2]*
            gf[0, 0, -1, 0, -1, x] + 52*gf[0, x]*gf[0, 0, -1, 0, -1, x] + 
           (140*I)*Pi*gf[0, 0, 0, -1, -1, x] - 
           (8*(-77 - 87*x + 21*x^2 + 55*x^3)*gf[0, 0, 0, -1, -1, x])/
            (3*(1 + x)^3) - 308*gf[-1, x]*gf[0, 0, 0, -1, -1, x] - 
           48*gf[0, mHs]*gf[0, 0, 0, -1, -1, x] + 48*gf[0, mu2]*
            gf[0, 0, 0, -1, -1, x] + 92*gf[0, x]*gf[0, 0, 0, -1, -1, x] - 
           (50*I)*Pi*gf[0, 0, 0, 0, -1, x] + ((319 + 1245*x + 1461*x^2 + 
              583*x^3)*gf[0, 0, 0, 0, -1, x])/(3*(1 + x)^3) - 
           56*gf[-1, x]*gf[0, 0, 0, 0, -1, x] + 34*gf[0, mHs]*
            gf[0, 0, 0, 0, -1, x] - 36*gf[0, mu2]*gf[0, 0, 0, 0, -1, x] + 
           2*gf[0, tau]*gf[0, 0, 0, 0, -1, x] - 16*gf[0, x]*
            gf[0, 0, 0, 0, -1, x] + 32*gf[0, -1, -1, -1, -1, -1, x] - 
           80*gf[0, -1, 0, -1, -1, -1, x] - 144*gf[0, 0, -1, -1, -1, -1, x] + 
           48*gf[0, 0, -1, -1, 0, -1, x] + 156*gf[0, 0, -1, 0, -1, -1, x] + 
           452*gf[0, 0, 0, -1, -1, -1, x] + 4*gf[0, 0, 0, -1, 0, -1, x] + 
           72*gf[0, 0, 0, 0, -1, -1, x] + 82*gf[0, 0, 0, 0, 0, -1, x] + 
           ((71*I)/9)*Pi^3*Zeta[3] - ((97349 + 182062*x + 99617*x^2)*Zeta[3])/
            (162*(1 + x)^2) + (Pi^2*(1133 + 2103*x + 1131*x^2 - 55*x^3)*
             Zeta[3])/(54*(1 + x)^3) - (((2*I)/9)*Pi*(1139 + 2640*x + 
              2397*x^2 + 536*x^3)*Zeta[3])/(1 + x)^3 - 17*Pi^2*gf[-1, x]*
            Zeta[3] + (1072/9 - 4/x)*gf[-1, x]*Zeta[3] - 
           (((2*I)/9)*Pi*(473 + 987*x + 663*x^2 + 77*x^3)*gf[-1, x]*Zeta[3])/
            (1 + x)^3 - (121*gf[-1, x]^2*Zeta[3])/3 + (6*I)*Pi*gf[-1, x]^2*
            Zeta[3] + (8*gf[-1, x]^3*Zeta[3])/3 - 
           (73*Pi^2*gf[0, mHs]*Zeta[3])/18 + ((16325 + 32218*x + 16325*x^2)*
             gf[0, mHs]*Zeta[3])/(54*(1 + x)^2) + 
           (((4*I)/3)*Pi*(121 + 291*x + 237*x^2 + 55*x^3)*gf[0, mHs]*Zeta[3])/
            (1 + x)^3 - (220*gf[-1, x]*gf[0, mHs]*Zeta[3])/3 - 
           ((64*I)/3)*Pi*gf[-1, x]*gf[0, mHs]*Zeta[3] + 8*gf[-1, x]^2*
            gf[0, mHs]*Zeta[3] - (242*gf[0, mHs]^2*Zeta[3])/3 - 
           (8*gf[0, mHs]^3*Zeta[3])/9 + (89*Pi^2*gf[0, mu2]*Zeta[3])/18 - 
           ((10831 + 21230*x + 10831*x^2)*gf[0, mu2]*Zeta[3])/
            (54*(1 + x)^2) - (((4*I)/3)*Pi*(121 + 291*x + 237*x^2 + 55*x^3)*
             gf[0, mu2]*Zeta[3])/(1 + x)^3 + (220*gf[-1, x]*gf[0, mu2]*
             Zeta[3])/3 + ((92*I)/3)*Pi*gf[-1, x]*gf[0, mu2]*Zeta[3] - 
           8*gf[-1, x]^2*gf[0, mu2]*Zeta[3] + (704*gf[0, mHs]*gf[0, mu2]*
             Zeta[3])/9 + (8*gf[0, mHs]^2*gf[0, mu2]*Zeta[3])/3 + 
           (22*gf[0, mu2]^2*Zeta[3])/9 + 2*gf[0, mHs]*gf[0, mu2]^2*Zeta[3] - 
           (34*gf[0, mu2]^3*Zeta[3])/9 - (2747*gf[0, tau]*Zeta[3])/27 - 
           (8*Pi^2*gf[0, tau]*Zeta[3])/9 - ((28*I)/3)*Pi*gf[-1, x]*gf[0, tau]*
            Zeta[3] + (748*gf[0, mHs]*gf[0, tau]*Zeta[3])/9 - 
           (748*gf[0, mu2]*gf[0, tau]*Zeta[3])/9 - 
           (28*gf[0, mHs]*gf[0, mu2]*gf[0, tau]*Zeta[3])/3 + 
           (28*gf[0, mu2]^2*gf[0, tau]*Zeta[3])/3 + 
           (14*gf[0, mHs]*gf[0, tau]^2*Zeta[3])/3 - 
           (14*gf[0, mu2]*gf[0, tau]^2*Zeta[3])/3 + 
           (89*Pi^2*gf[0, x]*Zeta[3])/18 + (((2*I)/9)*Pi*(671 + 1725*x + 
              1509*x^2 + 407*x^3)*gf[0, x]*Zeta[3])/(1 + x)^3 + 
           ((2657 + 16863*x + 19779*x^2 + 9893*x^3)*gf[0, x]*Zeta[3])/
            (54*(1 + x)^3) + (10*I)*Pi*gf[-1, x]*gf[0, x]*Zeta[3] - 
           (2*(803 + 1977*x + 1653*x^2 + 407*x^3)*gf[-1, x]*gf[0, x]*Zeta[3])/
            (9*(1 + x)^3) + 14*gf[-1, x]^2*gf[0, x]*Zeta[3] + 
           ((16*I)/3)*Pi*gf[0, mHs]*gf[0, x]*Zeta[3] - 
           (8*x*(12 + 21*x + 11*x^2)*gf[0, mHs]*gf[0, x]*Zeta[3])/(1 + x)^3 - 
           (64*gf[-1, x]*gf[0, mHs]*gf[0, x]*Zeta[3])/3 - 
           (8*gf[0, mHs]^2*gf[0, x]*Zeta[3])/3 - ((44*I)/3)*Pi*gf[0, mu2]*
            gf[0, x]*Zeta[3] + (4*(-187 - 345*x - 183*x^2 + 11*x^3)*
             gf[0, mu2]*gf[0, x]*Zeta[3])/(9*(1 + x)^3) + 
           (92*gf[-1, x]*gf[0, mu2]*gf[0, x]*Zeta[3])/3 + 
           (16*gf[0, mHs]*gf[0, mu2]*gf[0, x]*Zeta[3])/3 + 
           2*gf[0, mu2]^2*gf[0, x]*Zeta[3] + (748*gf[0, tau]*gf[0, x]*
             Zeta[3])/9 + ((28*I)/3)*Pi*gf[0, tau]*gf[0, x]*Zeta[3] - 
           (28*gf[-1, x]*gf[0, tau]*gf[0, x]*Zeta[3])/3 - 
           (28*gf[0, mu2]*gf[0, tau]*gf[0, x]*Zeta[3])/3 + 
           (14*gf[0, tau]^2*gf[0, x]*Zeta[3])/3 + ((11*I)/3)*Pi*gf[0, x]^2*
            Zeta[3] + ((671 + 1293*x + 753*x^2 + 11*x^3)*gf[0, x]^2*Zeta[3])/
            (9*(1 + x)^3) - (17*gf[-1, x]*gf[0, x]^2*Zeta[3])/3 - 
           (14*gf[0, mu2]*gf[0, x]^2*Zeta[3])/3 + (14*gf[0, tau]*gf[0, x]^2*
             Zeta[3])/3 + (11*gf[0, x]^3*Zeta[3])/9 - ((190*I)/3)*Pi*
            gf[0, -1, x]*Zeta[3] + (4*(319 + 849*x + 768*x^2 + 220*x^3)*
             gf[0, -1, x]*Zeta[3])/(9*(1 + x)^3) + 4*gf[-1, x]*gf[0, -1, x]*
            Zeta[3] + (64*gf[0, mHs]*gf[0, -1, x]*Zeta[3])/3 - 
           (92*gf[0, mu2]*gf[0, -1, x]*Zeta[3])/3 + 
           (28*gf[0, tau]*gf[0, -1, x]*Zeta[3])/3 - 42*gf[0, x]*gf[0, -1, x]*
            Zeta[3] - 36*gf[0, -1, -1, x]*Zeta[3] + 
           (214*gf[0, 0, -1, x]*Zeta[3])/3 + (889*Zeta[3]^2)/9 + 
           (160*I)*Pi*Zeta[5] - (8*(-209 - 267*x + 3*x^2 + 121*x^3)*Zeta[5])/
            (15*(1 + x)^3) - 154*gf[-1, x]*Zeta[5] - 135*gf[0, mHs]*Zeta[5] + 
           (403*gf[0, mu2]*Zeta[5])/5 + (272*gf[0, tau]*Zeta[5])/5 + 
					      25*gf[0, x]*Zeta[5])));

